Lower Bounds for Synchronizing Word Lengths in Partial Automata

It was conjectured by \v{C}ern\'y in 1964, that a synchronizing DFA on $n$ states always has a synchronizing word of length at most $(n-1)^2$, and he gave a sequence of DFAs for which this bound is reached. Until now a full analysis of all DFAs reaching this bound was only given for $n \leq 5$, and with bounds on the number of symbols for $n \leq 12$. Here we give the full analysis for $n \leq 7$, without bounds on the number of symbols. For PFAs (partial automata) on $\leq 7$ states we do a similar analysis as for DFAs and find the maximal shortest synchronizing word lengths, exceeding $(n-1)^2$ for $n \geq 4$. Where DFAs with long synchronization typically have very few symbols, for PFAs we observe that more symbols may increase the synchronizing word length. For PFAs on $\leq 10$ states and two symbols we investigate all occurring synchronizing word lengths. We give series of PFAs on two and three symbols, reaching the maximal possible length for some small values of $n$. For $n=6,7,8,9$, the construction on two symbols is the unique one reaching the maximal length. For both series the growth is faster than $(n-1)^2$, although still quadratic. Based on string rewriting, for arbitrary size we construct a PFA on three symbols with exponential shortest synchronizing word length, giving significantly better bounds than earlier exponential constructions. We give a transformation of this PFA to a PFA on two symbols keeping exponential shortest synchronizing word length, yielding a better bound than applying a similar known transformation. Both PFAs are transitive. Finally, we show that exponential lengths are even possible with just one single undefined transition, again with transitive constructions.

==> anc/csyncauto.cpp <==
#include <stdio.h>
#include <time.h>

#include <assert.h>

#include "powerauto.h"

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

// N is number of states
int const N = 5;

// pow2N = 2 ^ N, powNN = N ^ N
template <int N, int M> struct power
{
	enum { val = N * power<N,M-1>::val };
};
template <int N> struct power<N,0>
{
	enum { val = 1 };
};
int const pow2N = 1 << N; // or power<2,N>::val;
int const powNN = power<N,N>::val;

// Nover2 = N over 2, NoverM = N over M
template <int N, int M> struct binomial
{
	enum { val = N * binomial<N-1,M-1>::val / M };
};
template <int N> struct binomial<N,0>
{
	enum { val = 1 };
};
int const Nover2 = binomial<N,2>::val;
#define NoverM (binomial<N,M>::val)

// factN = factorial of N
template <int N> struct factorial
{
	enum { val = N * factorial<N-1>::val };
};
template <> struct factorial<0>
{
	enum { val = 1 };
};
int const factN = factorial<N>::val;

// ary12<N,M> = Nary12M = the N-ary number 12...M
// idsbiN = identity symbolindex
template <int N, int M> struct ary12
{
	enum { val = N * ary12<N,M-1>::val + M };
};
template <> struct ary12<N,0>
{
	enum { val = 0 };
};
int const idsbiN = ary12<N,N-1>::val;

// compute the conjugate of a symbol by a symmetry
int symbolconjugate (int sbi, int sym)
{
	int symmetrymap[N], symbolconjmap[N];
	
	// compute symmetry map from index
	for (int j=0; j<N; j++) {
		int i = j - sym % (j + 1);
		symmetrymap[j] = symmetrymap[i];
		symmetrymap[i] = j;
		sym /= (j+1);
	}
	
	// compute conjugated symbol map from index and symmetry map
	for (int j=N; --j>=0; ) {
		symbolconjmap[symmetrymap[j]] = symmetrymap[sbi%N];
		sbi /= N;
	}
	
	// compute symbol index
	for (int j=0; j<N; j++) {
		sbi *= N;
		sbi += symbolconjmap[j];
	}
	return sbi;
}

// compute injective symbol from a symmetry
int symmetry2symbol (int sym)
{
	int symmetrymap[N];
	
	// compute symmetry map from index
	for (int j=0; j<N; j++) {
		int i = j - sym % (j + 1);
		symmetrymap[j] = symmetrymap[i];
		symmetrymap[i] = j;
		sym /= (j+1);
	}
	
	// compute symbol index
	int sbi = 0;
	for (int j=0; j<N; j++) {
		sbi *= N;
		sbi += symmetrymap[j];
	}
	return sbi;
}

int symbolrestrict (int sbi, int sbs)
{
	int sbri = 0;
	
	// restrict symbol to subset, by choosing
	// target state 0 for states outside subset
	for (int j=N; --j>=0; ) {
		if (sbs & (1 << j)) {
			sbri += (sbi % N) * powNN;
		}
		sbri /= N;
		sbi /= N;
	}
	
	return sbri;
}

// the arguments of the root call to the search routine
int startsymmetry[factN];
int startsymbol[powNN];
powerauto<N> startcumul;

// the number of solutions thus far, the recursion level of the search
// routine, and the indices of the symbols in the search path
int searchlevel, symbol_stack[pow2N], subset_stack[pow2N+1];
long long recurcount[pow2N+1];
long long nsol_found[pow2N+1], nsol_bound[pow2N+1];
long long nsol_abs[pow2N+1];
long long nsol_shown[pow2N+1], nsol_qnd[pow2N+1];

// to abort the search if solutions do not fit any more into memory 
bool abort_search = false;

// table of coded power automaton matrix for all N^N symbols
unsigned char powerautocoded[powNN][pow2N];
// unsigned char (*powerautocoded)[pow2N] = new unsigned char[powNN][pow2N];
// table of restrictions of symbol, for all N^N symbols
// and all 2^N subsets
int symbolrestr[powNN][pow2N];
// int (*symbolrestr)[pow2N] = new int[powNN][pow2N];

// select symbols which corresponds to their restrictions
// on the current subset, to get only restricted symbols
void select_restrictions (const int *symbol, int *restrdsymbol)
{
	int i = 0;
	for (int j=0; symbol[j]>=0; j++) {
		int s = symbolrestr[symbol[j]][subset_stack[searchlevel]];
		if (symbol[j] == s) {
			restrdsymbol[i++] = symbol[j];
		}
	}
	restrdsymbol[i] = -1;
}

// sort table of symbols (indexed) in decending order,
// with respect to the number of doubletons which reduce
// to a singleton, in the power automaton with the table
// symbol in addition to the symbols in the search path
void select_restrictions_and_sort (const int *symbol, int *restrdsymbol)
{
	static int bucket[N+1][powNN+1];
	static int bucketsize[N+1];
	
	// initialize the buckets
	for (int b=N; b>=0; b--) {
		bucketsize[b] = 0;
	}
	// fill the buckets
	for	(int i=0; symbol[i]>=0; i++) {
		int s = symbolrestr[symbol[i]][subset_stack[searchlevel]];
		if (symbol[i] == s) {
			int nextsubset = powerautocoded[symbol[i]][
											subset_stack[searchlevel]];
			int b = bitweight[nextsubset];
			assert (b >= 0 && b <= N);
			bucket[b][bucketsize[b]] = symbol[i];
			bucketsize[b]++;
		}
	}
	// empty the buckets
	int i = 0;
 	for (int b=N; b>=0; b--) {
		for (int j=0; j<bucketsize[b]; j++) {
			restrdsymbol[i++] = bucket[b][j];
		}
	}
	restrdsymbol[i] = -1;
}

// copy the symmetries, and remove in the copy the symmetries which
// are not satisfied by the indexed symbol
// required for symmetry reduction and hence a speedup of almost N!
void strip_symmetries (int sbi, const int *symmetry, int *newsymmetry)
{
	int j = 0;
	for (int i=0; symmetry[i]; i++) {
		int s = symbolconjugate (sbi,symmetry[i]);
		s = symbolrestr[s][subset_stack[searchlevel]];
		if (symbolrestr[sbi][subset_stack[searchlevel]] == s) {
			newsymmetry[j] = symmetry[i];
			j++;
		}
	}
	newsymmetry[j] = 0;
}

// remove the symmetrically equivalent conjugates of the first
// indexed symbol (with the list of symmetries which is satisfied
// by the symbols in the search path)
// required for symmetry reduction and hence a speedup of almost N!
void strip_conjugates_of_first (const int *symmetry, int *symbol)
{
	if (symmetry[0] == 0) return;
	
	static bool isconj[powNN];
	int sbi = symbol[0];
	for (int i=0; symmetry[i]; i++) {
		int s = symbolconjugate(sbi,symmetry[i]);
		isconj[symbolrestr[s][subset_stack[searchlevel]]] = true;
	}
	
	int j = 1;
	for (int i=1; symbol[i]>=0; i++) {
		if (!isconj[symbol[i]]) {
			symbol[j] = symbol[i];
			j++;
		}
	}
	symbol[j] = -1;
	
	for (int i=0; symmetry[i]; i++) {
		int s = symbolconjugate(sbi,symmetry[i]);
		isconj[symbolrestr[s][subset_stack[searchlevel]]] = false;
	}
}

// initialize the search
void init ()
{
	searchlevel = -1;
	
	// make a list of all symmetries
	for (int sym=1; sym<factN; sym++) {
		startsymmetry[sym-1] = sym;
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[factN-1] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// make a list of all symbols
	for (int sbi=0; sbi<powNN; sbi++) {
		powerauto<N> p(sbi);
		p.code (powerautocoded[sbi]);
		for (int sbs=0; sbs<pow2N; sbs++) {
			symbolrestr[sbi][sbs] = symbolrestrict (sbi, sbs);
		}
		// but do not include the identity symbol
 		startsymbol[sbi-(sbi>idsbiN)] = sbi;
	}
	// and use a negative number as an end-of-list marker
	startsymbol[powNN-1] = -1;
	
	// start from the subset of all states
	subset_stack[0] = pow2N - 1;
}

void initsubset (int b)
{
	searchlevel = -1;
	
	// make a list of all symmetries
	int k = 0;
	for (int sym=1; sym<factN; sym++) {
		int s = sym;
		for (int j=0; j<b; j++) {
			s /= (j+1);
		}
		bool t = true;
		for (int j=b; j<N; j++) {
			t &= (s % (j + 1) <= j-b);
			s /= (j+1);
		}
		if (t) {
			startsymmetry[k++] = sym;
		}
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[k] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// start from the subset {0,1,...,b-1} of b states
	subset_stack[0] = (1 << b) - 1;
}

// to print symbols with printf, but only one symbol for each printf
char *symbolindex2string (int i)
{
	static char buf[3*N];
	for (int j=N-1; j>=0; j--) {
		buf[3*j+2] = ',';
		buf[3*j+1] = i % N + '0';
		buf[3*j] = j + '0';
		i /= N;
	}
	buf[3*N-1] = '\0';
	return buf;
}

// to print subsets with printf, but only one symbol for each printf
char *subset2string (int i)
{
	static char buf[N+1];
	int k=0;
	for (int j=0; j<N; j++) {
		if (i & (1 << j)) {
			buf[k++] = '0' + j;
		}
	}
	buf[k] = '\0';
	return buf;
}

// to print symbol tags with printf, but only one symbol for each printf
char *symboltag2string (int i)
{
	static char buf[3];
	if (i < 26) {
		buf[0] = 'a' + i;
		buf[1] = '\0';
	} else {
		buf[0] = 'a' + i / 26 - 1;
		buf[1] = 'a' + i % 26;
		buf[2] = '\0';
	}
	return buf;
}

extern int alphabet_size, bound;
extern bool increase_bound;
extern bool decrease_alphabet_size;

bool solution_shown = false;
int startsubset, endsubset;

void show_solution (int sync_length = searchlevel + 1)
{
	// compute number of distinct symbols 
	int c = 0;
	for (int j=0; j<=searchlevel; j++) {
		int k;
		for (k=0; k<j; k++) {
			if ((subset_stack[j] &~ subset_stack[k]) == 0) {
				if (symbolrestr[symbol_stack[k]][subset_stack[j]]
						== symbol_stack[j]) {
					break;
				}
			}
		}
		c += (k == j);
	}
	for (int j=0; j<c; j++) {
		nsol_abs[j]++;
	}
	if (c > alphabet_size) return;
	if (increase_bound) {
		if (nsol_shown[sync_length] < nsol_shown[sync_length-1]) return;
	} else {
		if (sync_length > bound) return;
	}
	
	// print the solution
	for (int j=0; j<=searchlevel; j++) {
		char *s = symbolindex2string(symbol_stack[j]);
		int k;
		for (k=0; k<j; k++) {
			if ((subset_stack[j] &~ subset_stack[k]) == 0) {
				if (symbolrestr[symbol_stack[k]][subset_stack[j]]
						== symbol_stack[j]) {
					printf ("   %s", symboltag2string(j));
					printf (" = %s", symboltag2string(k));
					break;
				}
			}
		}
		if (k == j) {
			for (int k=0; k<N; k++) {
				if ((subset_stack[j] & (1 << k)) == 0) {
					s[3*k+1] = '-';
				}
			}
			printf ("   %s", symboltag2string(j));
			printf (" = [%s]", s);
		}
	}
	for (int j=searchlevel+1; j<sync_length; j++) {
		printf ("   %s", symboltag2string(j));
		printf (" = ?");
	}
	printf ("\n");
	fflush (stdout);
	
	// update statistics and target
	solution_shown = true;
	if (decrease_alphabet_size) alphabet_size = c - 1;
	for (int j=0; j<sync_length; j++) {
		nsol_shown[j]++;
	}
	if (increase_bound) {
		while (nsol_shown[bound] < nsol_shown[bound-1]) bound++;
	}
}

int alphabet_size_bound ()
{
	int nsymbols = searchlevel + 1;
	bool used[nsymbols];
	for (int i=0; i<nsymbols; i++) used[i] = true;
	
	for (int i=0; i<=searchlevel; i++) {
		for (int j=0; j<i; j++) {
			if (!used[j]) continue;
			if (symbolrestr[symbol_stack[i]][subset_stack[j]] ==
				symbolrestr[symbol_stack[j]][subset_stack[i]]) {
				nsymbols--;
				used[i] = false;
				break;
			}
		}
	}
	return nsymbols;
}

void find_extensions (int i, int j, const powerauto<N> &cumul)
{
	if (alphabet_size_bound () > alphabet_size) return;
	int sync_length = cumul.sync_upper_bound (startsubset,
						searchlevel+1, endsubset);
	if (sync_length < bound) return;
	if (i > searchlevel) {
		if (synchronizing) show_solution (sync_length);
		return;
	}
	
	if (j == 0) {
		for (int k=0; k<i; k++) {
			if (!(subset_stack[i] &~ subset_stack[k])) {
				if (symbolrestr[symbol_stack[k]][subset_stack[i]]
						== symbol_stack[i]) {
					find_extensions (i+1, 0, cumul);
					return;
				}
			}
		}
	}
	
	if (j >= N) find_extensions (i+1, 0, cumul);
	else find_extensions (i, j+1, cumul);
	if (j < N && (1 << j) &~ subset_stack[i]) {
		int sbi = symbol_stack[i];
		int sbs = subset_stack[i];
		int w = 1;
		for (int jj=j+1; jj<N; jj++) w *= N;
		subset_stack[i] |= (1 << j);
		for (int k=0; k<N; k++) {
			symbol_stack[i] = sbi + k * w;
			assert (symbolrestr[symbol_stack[i]][sbs] == sbi);
			assert (symbol_stack[i] < powNN);
			powerauto<N> p(powerautocoded[symbol_stack[i]],
											subset_stack[i]);
			p |= cumul;
			if (j >= N) find_extensions (i+1, 0, p);
			else find_extensions (i, j+1, p);
		}
		subset_stack[i] = sbs;
		symbol_stack[i] = sbi;
	}
}

void extend_solution (const powerauto<N> &cumul)
{
	startsubset = subset_stack[0];
	endsubset = subset_stack[searchlevel+1];
	find_extensions (0,0,cumul);
}

char process_solution_switch = 'S';

void process_solution (const powerauto<N> &cumul, int sync_length)
{
	for (int j=0; j<=searchlevel; j++) {
		nsol_found[j]++;
		nsol_bound[j] += (sync_length == bound);
	}
	
	if (sync_length > bound) {
		// solution found is longer than bound
		return;
	}
	
	switch (process_solution_switch) {
	  case 's': case 'S':
		show_solution (); break;
	  case 'e': case 'E':
		extend_solution (cumul); break;
	}
}

void extend_solution_directly (const powerauto<N> &cumul)
{
	for (int j=0; j<=searchlevel; j++) {
		nsol_qnd[j]++;
	}
	
	extend_solution (cumul);
}

// a symbol is necessary if it is either a subsequent restriction
// of an already used symbol, or a restriction of a new symbol
// if the new symbol is needed to get to the next subset
bool symbolneeded (int sbi)
{
	for (int i=0; i<searchlevel; i++) {
		if ((subset_stack[searchlevel] &~ subset_stack[i]) == 0) {
			if (symbolrestr[symbol_stack[i]][subset_stack[searchlevel]]
					== sbi) {
				return true;
			}
			int s = powerautocoded[symbol_stack[i]][
							subset_stack[searchlevel]];
			if (s == subset_stack[searchlevel+1]) {
				return false;
			}
		}
	}
	if (subset_stack[searchlevel+1] == (1 << 0)) {
		return sbi == 0;
	}
	return true;
}

// the (minimum) length of the longest synchronizing word
int bound = (N-1) * (N-1);
bool increase_bound = false;

// the maximum number of symbols
int alphabet_size = 0X7FFFFFFF; // no maximum
bool decrease_alphabet_size = false;

bool quick_and_dirty = false;

// search for critical and supercritical synchronizing automata
// with arguments the symbols in the search path, the power
// automaton of these symbols, and the symmetries which are
// satisfied by all symbols
void search (const powerauto<N> &cumul,
			 const int *symbol, const int *symmetry)
{
	searchlevel++;
	recurcount[searchlevel]++;
	
	// use heap memory for arrays
	int *restrdsymbol = new int[powNN];
	int *newsymmetry = new int[factN];
	
	// select the symbols which are only defined for states
	// of the current subset
	select_restrictions_and_sort (symbol, restrdsymbol);
	
	// try all symbols as a new symbol one by one
	for (int i=0; restrdsymbol[i]>=0; i++) {
		// compute next subset in case of restrdsymbol[i]
		subset_stack[searchlevel+1] = powerautocoded[restrdsymbol[i]][
											subset_stack[searchlevel]];
		// compute new power automaton and synchronization upper bound
		// and test if it is at least "bound", but only if the symbol 
		// is necessary
		powerauto<N> p = cumul;
		int sync_upper_bound_of_p;
		if (symbolneeded (restrdsymbol[i])) {
			// compute new power automaton
			powerauto<N> q (powerautocoded[restrdsymbol[i]],
							subset_stack[searchlevel]);
			p |= q;
			// compute synchronization upper bound
			sync_upper_bound_of_p = p.sync_upper_bound (subset_stack[0],
							searchlevel+1, subset_stack[searchlevel+1]);
		} else {
			sync_upper_bound_of_p = -1;
		}
		
		if (sync_upper_bound_of_p >= bound) {
			// add symbol i to search path
			symbol_stack[searchlevel] = restrdsymbol[i];
			// test if automaton is synchronizing
			if (subset_stack[searchlevel+1] == 1) {
				// solution found, because the next subset is a
				// singleton
				process_solution (p, sync_upper_bound_of_p);
				if (abort_search) break;
			}
			int abs_bound = alphabet_size_bound ();
			if (abs_bound > alphabet_size) continue; 
			
			if (subset_stack[searchlevel+1] != 1) {
				if (abs_bound == alphabet_size && quick_and_dirty) {
					// all symbols are already used
					// let us extend them before having synchronization
					extend_solution_directly (p);
				} else {
					// go into recursion
					// symmetry reduction: the symmetries which are not
					// satisfied by the new symbol are removed
					strip_symmetries (restrdsymbol[i], symmetry, newsymmetry);
					// in the recursion, try all symbols again
					search (p, symbol, newsymmetry);
				}
			}
			
			// symmetry reduction: symmetrically equivalent conjugates
			// of the new symbol are removed
			strip_conjugates_of_first (symmetry, restrdsymbol + i);
			if (abort_search) break;
		}
	}
	
	delete[] newsymmetry;
	delete[] restrdsymbol;
	
	searchlevel--;
	return;
}

void print_nsol (const long long int *nsol, const char *s)
{
	printf ("%s = %lld", s, nsol[0] - nsol[1]);
	if (nsol[0]) {
		for (int i=1; nsol[i]; i++) {
			printf (" + %lld", nsol[i] - nsol[i+1]);
		}
		printf (" = %lld", nsol[0]);
	}
	printf ("\n");
}

void print_recurcount (const char *s)
{
	printf ("%s = %lld", s, recurcount[0]);
	long long sc = recurcount[0];
	for (int i=1; recurcount[i]; i++) {
		printf (" + %lld", recurcount[i]);
		sc += recurcount[i];
	}
	printf (" = %lld\n", sc);
}

int main ()
{
	// prepare search (make tables)
	clock_t t = clock ();
	printf ("N = %d, preparing\n", N);
	init ();
	printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
			sync_upper_bound_calls, sync_length_calls,
			sync_upper_bound_calls + sync_length_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	// set bound to maximum synchronization length for PFA
	bound = (N*N*N - N) / 6;
	bound += (N >= 5) + (N >= 6);
	bound += 5 * (N >= 7) + 11 * (N >= 8);
	
	// search for PFAs with maximum synchronization
	// do this in a way that automata with not very many symbols 
	// are found, but not necessarily with the least possible number
	// of symbols (7 > 6 symbols if N = 6)
	t = clock_t ();
	printf ("N = %d, bound = %d\n", N, bound);
	search (startcumul, startsymbol, startsymmetry);
	print_nsol (nsol_found, "nsol_found");
	print_nsol (nsol_bound, "nsol_bound");
	print_nsol (nsol_qnd, "nsol_qnd");
	print_nsol (nsol_shown, "nsol_shown");
	print_nsol (nsol_abs, "nsol_abs");
	print_recurcount ("search calls");
	printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
			sync_upper_bound_calls, sync_length_calls,
			sync_upper_bound_calls + sync_length_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	// enable reduction of alphabet size during search
	decrease_alphabet_size = true;
	// start the phase of extending symbols already before the 
	// automaton is synchronizing
	// so besides reducing the number of required symbols, the 
	// purpose of extending symbols is to make the automaton 
	// synchronizing
	quick_and_dirty = true;
	
	// search for PFAs with large synchronization lengths, and
	// minimize the number of required symbols by way of extension
	// of symbols
	process_solution_switch = 'E';
	alphabet_size = 1 + (N >= 3);
	alphabet_size += (N >= 4) + 3 * (N >= 5) + 2 * (N >= 7);
	while (bound) {
		for (int i=0; i<=pow2N; i++) {
			recurcount[i] = 0;
			nsol_found[i] = 0;
			nsol_bound[i] = 0;
			nsol_qnd[i] = 0;
			nsol_shown[i] = 0;
			nsol_abs[i] = 0;
		}
		sync_upper_bound_calls = sync_length_calls = 0;
		solution_shown = false;
		t = clock ();
		printf ("N = %d, bound = %d, nsymbols = %d\n", 
				N, bound, alphabet_size);
		search (startcumul, startsymbol, startsymmetry);
		print_nsol (nsol_found, "nsol_found");
		print_nsol (nsol_bound, "nsol_bound");
		print_nsol (nsol_qnd, "nsol_qnd");
		print_nsol (nsol_shown, "nsol_shown");
		print_nsol (nsol_abs, "nsol_abs");
		printf ("minimum abs %c %d\n", solution_shown ? '=' : '>',
				alphabet_size + solution_shown);
		print_recurcount ("search calls");
		printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
				sync_upper_bound_calls, sync_length_calls,
				sync_upper_bound_calls + sync_length_calls);
		printf ("time = %f\n\n", (clock() - t)/1000000.0);
		fflush (stdout);
		alphabet_size += solution_shown;
		bound--;
	}
	
	// enable search to automata with larger and larger synchronization
	increase_bound = true;
	// disable reduction of alphabet size during search
	decrease_alphabet_size = false;
	// start the phase of extending symbols already before the 
	// automaton is synchronizing
	// so besides reducing the number of required symbols, the 
	// purpose of extending symbols is to make the automaton 
	// synchronizing
	quick_and_dirty = true;
	
	// search for PFAs with 3 symbols
	// show that there are no gaps in the synchronization lengths
	process_solution_switch = 'S';
	bound = N - 1; 
	alphabet_size = 3; 
	for (int i=0; i<=pow2N; i++) {
		recurcount[i] = 0;
		nsol_found[i] = 0;
		nsol_bound[i] = 0;
		nsol_qnd[i] = 0;
		nsol_shown[i] = 0;
		nsol_abs[i] = 0;
	}
	sync_upper_bound_calls = sync_length_calls = 0;
	t = clock ();
	printf ("N = %d, bound = %d\n", N, bound);
	search (startcumul, startsymbol, startsymmetry);
	print_nsol (nsol_found, "nsol_found");
	print_nsol (nsol_bound, "nsol_bound");
	print_nsol (nsol_qnd, "nsol_qnd");
	print_nsol (nsol_shown, "nsol_shown");
	print_nsol (nsol_abs, "nsol_abs");
	print_recurcount ("search calls");
	printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
			sync_upper_bound_calls, sync_length_calls,
			sync_upper_bound_calls + sync_length_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	// search for PFAs for which the length of longest path 
	// from a subset of size s to a singleton is as large as 
	// possible
	if (N <= 5) {
		for (int s=N; s>1; s--) {
			initsubset (s);
			for (int i=0; i<2; i++) {
				quick_and_dirty = i;
				decrease_alphabet_size = i;
				increase_bound = !i;
				 
				process_solution_switch = "SE"[i];
				alphabet_size = 0X7FFFFFFF;
				if (s <= 3) {
					bound = N * (N-1) / 2;
					if (s == 3) bound += N * (N-1) * (N-2) / 6;
					if (i) alphabet_size = 2 + (s == 3);
				} else if (s == N) {
					bound = (N*N*N - N) / 6;
					bound += (N >= 5) + (N >= 6);
					bound += 5 * (N >= 7) + 11 * (N >= 8);
					if (i) alphabet_size = N - 1 + 2 * (N == 5); 
				} else {
					bound = 22;
					if (i) alphabet_size = 3;
				}
				
				for (int i=0; i<=pow2N; i++) {
					recurcount[i] = 0;
					nsol_found[i] = 0;
					nsol_bound[i] = 0;
					nsol_qnd[i] = 0;
					nsol_shown[i] = 0;
					nsol_abs[i] = 0;
				}
				syncing_pairs_calls = 0;
				sync_upper_bound_calls = sync_length_calls = 0;
				t = clock ();
				printf ("N = %d, S = %d, bound = %d\n", N, s, bound);
				search (startcumul, startsymbol, startsymmetry);
				print_nsol (nsol_found, "nsol_found");
				print_nsol (nsol_bound, "nsol_bound");
				print_nsol (nsol_qnd, "nsol_qnd");
				print_nsol (nsol_shown, "nsol_shown");
				print_nsol (nsol_abs, "nsol_abs");
				print_recurcount ("search calls");
				printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
						sync_upper_bound_calls, sync_length_calls,
						sync_upper_bound_calls + sync_length_calls);
				printf ("time = %f\n\n", (clock() - t)/1000000.0);
				fflush (stdout);
			}
		}
	}
	
	return 0;
}

#pragma GCC pop_options


==> anc/csyncauto1.log <==
N = 1, preparing
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000016

N = 1, bound = 0
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0
nsol_shown = 0
nsol_abs = 0
search calls = 1 = 1
sync_upper_bound_calls = 0 + 0 = 0
time = 0.002058

N = 1, bound = 0
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0
nsol_shown = 0
nsol_abs = 0
search calls = 1 = 1
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000002



==> anc/csyncauto2.log <==
N = 2, preparing
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000018

N = 2, bound = 1
   a = [00,10]
nsol_found = 1 = 1
nsol_bound = 1 = 1
nsol_qnd = 0
nsol_shown = 1 = 1
nsol_abs = 1 = 1
search calls = 1 = 1
sync_upper_bound_calls = 1 + 1 = 2
time = 0.002322

N = 2, bound = 1, nsymbols = 1
   a = [00,10]
nsol_found = 1 = 1
nsol_bound = 1 = 1
nsol_qnd = 0
nsol_shown = 1 = 1
nsol_abs = 1 = 1
minimum abs = 1
search calls = 1 = 1
sync_upper_bound_calls = 1 + 5 = 6
time = 0.000007

N = 2, bound = 1
   a = [00,10]
nsol_found = 1 = 1
nsol_bound = 1 = 1
nsol_qnd = 0
nsol_shown = 1 = 1
nsol_abs = 1 = 1
search calls = 1 = 1
sync_upper_bound_calls = 1 + 1 = 2
time = 0.000005

N = 2, S = 2, bound = 1
   a = [00,10]
nsol_found = 1 = 1
nsol_bound = 1 = 1
nsol_qnd = 0
nsol_shown = 1 = 1
nsol_abs = 1 = 1
search calls = 1 = 1
sync_upper_bound_calls = 1 + 1 = 2
time = 0.000005

N = 2, S = 2, bound = 1
   a = [00,10]
nsol_found = 1 = 1
nsol_bound = 1 = 1
nsol_qnd = 0
nsol_shown = 1 = 1
nsol_abs = 1 = 1
search calls = 1 = 1
sync_upper_bound_calls = 1 + 5 = 6
time = 0.000006



==> anc/csyncauto3.log <==
N = 3, preparing
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000025

N = 3, bound = 4
   a = [00,10,22]   b = [01,1-,22]   c = [0-,10,21]   d = a
   a = [00,10,22]   b = [01,1-,22]   c = [0-,11,20]   d = a
   a = [00,10,22]   b = [02,1-,21]   c = [0-,10,21]   d = a
   a = [00,10,22]   b = [02,1-,21]   c = [0-,11,20]   d = a
   a = [01,10,20]   b = [00,12,2-]   c = [01,1-,22]   d = a
   a = [01,10,20]   b = [00,12,2-]   c = [02,1-,21]   d = a
   a = [01,10,20]   b = [02,10,2-]   c = [01,1-,22]   d = a
   a = [01,10,20]   b = [02,10,2-]   c = [02,1-,21]   d = a
nsol_found = 0 + 0 + 0 + 8 = 8
nsol_bound = 0 + 0 + 0 + 8 = 8
nsol_qnd = 0
nsol_shown = 0 + 0 + 0 + 8 = 8
nsol_abs = 0 + 0 + 8 = 8
search calls = 1 + 2 + 4 + 8 = 15
sync_upper_bound_calls = 23 + 77 = 100
time = 0.002250

N = 3, bound = 4, nsymbols = 2
   a = [00,10,22]   b = [02,10,21]   c = ?   d = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 1 + 2 = 3
nsol_shown = 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 37 + 14 = 51
time = 0.000041

N = 3, bound = 3, nsymbols = 2
   a = [00,10,22]   b = [00,1-,21]   c = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 1 + 1 = 2
nsol_shown = 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 15 + 19 = 34
time = 0.000026

N = 3, bound = 2, nsymbols = 2
   a = [00,10,21]   b = a
nsol_found = 0 + 1 = 1
nsol_bound = 0 + 1 = 1
nsol_qnd = 0
nsol_shown = 0 + 1 = 1
nsol_abs = 1 = 1
minimum abs = 1
search calls = 1 + 1 = 2
sync_upper_bound_calls = 17 + 15 = 32
time = 0.000025

N = 3, bound = 1, nsymbols = 1
   a = [00,10,20]
nsol_found = 1 = 1
nsol_bound = 1 = 1
nsol_qnd = 3 = 3
nsol_shown = 1 = 1
nsol_abs = 2 = 2
minimum abs = 1
search calls = 1 = 1
sync_upper_bound_calls = 17 + 12 = 29
time = 0.000021

N = 3, bound = 2
   a = [00,10,21]   b = a
   a = [00,10,22]   b = [00,1-,21]   c = a
   a = [00,10,22]   b = [01,1-,22]   c = [0-,10,21]   d = ?
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_qnd = 0 + 0 + 1 = 1
nsol_shown = 0 + 1 + 1 + 1 = 3
nsol_abs = 1 + 1 + 1 = 3
search calls = 1 + 2 + 2 = 5
sync_upper_bound_calls = 17 + 41 = 58
time = 0.000046

N = 3, S = 3, bound = 4
   a = [00,10,22]   b = [01,1-,22]   c = [0-,10,21]   d = a
nsol_found = 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 1 = 1
nsol_qnd = 0
nsol_shown = 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 = 1
search calls = 1 + 1 + 1 + 1 = 4
sync_upper_bound_calls = 17 + 20 = 37
time = 0.000031

N = 3, S = 3, bound = 4
   a = [00,10,22]   b = [01,1-,22]   c = [0-,10,21]   d = ?
   a = [00,10,22]   b = [02,10,21]   c = ?   d = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 1 + 1 + 1 = 3
nsol_shown = 0 + 0 + 0 + 2 = 2
nsol_abs = 0 + 1 + 1 = 2
search calls = 1 + 1 + 1 = 3
sync_upper_bound_calls = 26 + 29 = 55
time = 0.000042

N = 3, S = 2, bound = 3
   a = [00,12,2-]   b = [01,1-,22]   c = [0-,10,20]
nsol_found = 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 1 = 1
nsol_qnd = 0
nsol_shown = 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 = 1
search calls = 1 + 1 + 1 = 3
sync_upper_bound_calls = 16 + 3 = 19
time = 0.000019

N = 3, S = 2, bound = 3
   a = [00,12,22]   b = [01,1-,22]   c = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 1 + 1 = 2
nsol_shown = 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
search calls = 1 + 1 = 2
sync_upper_bound_calls = 40 + 14 = 54
time = 0.000036



==> anc/csyncauto4.log <==
N = 4, preparing
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000239

N = 4, bound = 10
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,10,21,33]   d = a   e = b   f = [0-,12,2-,33]   g = [0-,1-,20,32]   h = b   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,10,21,33]   d = a   e = b   f = [0-,12,2-,33]   g = [0-,1-,22,30]   h = b   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,10,21,33]   d = a   e = b   f = [0-,13,2-,32]   g = [0-,1-,20,32]   h = b   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,10,21,33]   d = a   e = b   f = [0-,13,2-,32]   g = [0-,1-,22,30]   h = b   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,11,20,33]   d = a   e = b   f = [0-,12,2-,33]   g = [0-,1-,20,32]   h = b   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,11,20,33]   d = a   e = b   f = [0-,12,2-,33]   g = [0-,1-,22,30]   h = b   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,11,20,33]   d = a   e = b   f = [0-,13,2-,32]   g = [0-,1-,20,32]   h = b   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,11,20,33]   d = a   e = b   f = [0-,13,2-,32]   g = [0-,1-,22,30]   h = b   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,12,20,31]   d = a   e = b   f = [0-,10,23,3-]   g = b   h = [0-,12,2-,33]   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,12,20,31]   d = a   e = b   f = [0-,10,23,3-]   g = b   h = [0-,13,2-,32]   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,12,20,31]   d = a   e = b   f = [0-,11,23,3-]   g = a   h = [02,1-,2-,33]   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,12,20,31]   d = a   e = b   f = [0-,11,23,3-]   g = a   h = [03,1-,2-,32]   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,12,20,31]   d = a   e = b   f = [0-,13,20,3-]   g = b   h = [0-,12,2-,33]   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,12,20,31]   d = a   e = b   f = [0-,13,20,3-]   g = b   h = [0-,13,2-,32]   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,12,20,31]   d = a   e = b   f = [0-,13,21,3-]   g = a   h = [02,1-,2-,33]   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,12,20,31]   d = a   e = b   f = [0-,13,21,3-]   g = a   h = [03,1-,2-,32]   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,12,21,30]   d = a   e = b   f = [0-,10,23,3-]   g = b   h = [0-,12,2-,33]   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,12,21,30]   d = a   e = b   f = [0-,10,23,3-]   g = b   h = [0-,13,2-,32]   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,12,21,30]   d = a   e = b   f = [0-,11,23,3-]   g = a   h = [02,1-,2-,33]   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,12,21,30]   d = a   e = b   f = [0-,11,23,3-]   g = a   h = [03,1-,2-,32]   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,12,21,30]   d = a   e = b   f = [0-,13,20,3-]   g = b   h = [0-,12,2-,33]   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,12,21,30]   d = a   e = b   f = [0-,13,20,3-]   g = b   h = [0-,13,2-,32]   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,12,21,30]   d = a   e = b   f = [0-,13,21,3-]   g = a   h = [02,1-,2-,33]   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,12,21,30]   d = a   e = b   f = [0-,13,21,3-]   g = a   h = [03,1-,2-,32]   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,23,32]   c = [0-,12,21,30]   d = a   e = b   f = a   g = b   h = [0-,12,23,3-]   i = c   j = a
   a = [00,10,22,33]   b = [01,1-,23,32]   c = [0-,12,21,30]   d = a   e = b   f = a   g = b   h = [0-,13,22,3-]   i = c   j = a
   a = [00,10,22,33]   b = [02,1-,21,33]   c = [0-,10,21,33]   d = a   e = b   f = b   g = [0-,10,2-,32]   h = b   i = c   j = a
   a = [00,10,22,33]   b = [02,1-,21,33]   c = [0-,10,21,33]   d = a   e = b   f = b   g = [0-,12,2-,30]   h = b   i = c   j = a
   a = [00,10,22,33]   b = [02,1-,21,33]   c = [0-,10,22,31]   d = a   e = b   f = [0-,10,23,3-]   g = b   h = b   i = c   j = a
   a = [00,10,22,33]   b = [02,1-,21,33]   c = [0-,10,22,31]   d = a   e = b   f = [0-,13,20,3-]   g = b   h = b   i = c   j = a
   a = [00,10,22,33]   b = [02,1-,21,33]   c = [0-,11,20,33]   d = a   e = b   f = b   g = [0-,10,2-,32]   h = b   i = c   j = a
   a = [00,10,22,33]   b = [02,1-,21,33]   c = [0-,11,20,33]   d = a   e = b   f = b   g = [0-,12,2-,30]   h = b   i = c   j = a
   a = [00,10,22,33]   b = [02,1-,21,33]   c = [0-,11,22,30]   d = a   e = b   f = [0-,10,23,3-]   g = b   h = b   i = c   j = a
   a = [00,10,22,33]   b = [02,1-,21,33]   c = [0-,11,22,30]   d = a   e = b   f = [0-,13,20,3-]   g = b   h = b   i = c   j = a
   a = [00,10,22,33]   b = [02,1-,21,33]   c = [0-,12,20,31]   d = a   e = b   f = [0-,11,23,3-]   g = a   h = b   i = c   j = a
   a = [00,10,22,33]   b = [02,1-,21,33]   c = [0-,12,20,31]   d = a   e = b   f = [0-,13,21,3-]   g = a   h = b   i = c   j = a
   a = [00,10,22,33]   b = [02,1-,21,33]   c = [0-,12,21,30]   d = a   e = b   f = [0-,11,23,3-]   g = a   h = b   i = c   j = a
   a = [00,10,22,33]   b = [02,1-,21,33]   c = [0-,12,21,30]   d = a   e = b   f = [0-,13,21,3-]   g = a   h = b   i = c   j = a
   a = [00,10,22,33]   b = [02,1-,23,31]   c = [0-,10,23,31]   d = a   e = b   f = a   g = b   h = b   i = c   j = a
   a = [00,12,21,31]   b = [00,11,23,3-]   c = [00,12,2-,33]   d = a   e = a   f = b   g = [01,1-,2-,32]   h = b   i = c   j = a
   a = [00,12,21,31]   b = [00,11,23,3-]   c = [00,12,2-,33]   d = a   e = a   f = b   g = [02,1-,2-,31]   h = b   i = c   j = a
   a = [00,12,21,31]   b = [00,11,23,3-]   c = [02,11,2-,33]   d = a   e = b   f = [0-,10,2-,31]   g = a   h = b   i = c   j = a
   a = [00,12,21,31]   b = [00,11,23,3-]   c = [02,11,2-,33]   d = a   e = b   f = [0-,11,2-,30]   g = a   h = b   i = c   j = a
   a = [00,12,21,31]   b = [00,11,23,3-]   c = [03,11,2-,32]   d = a   e = b   f = [0-,10,2-,31]   g = a   h = b   i = c   j = a
   a = [00,12,21,31]   b = [00,11,23,3-]   c = [03,11,2-,32]   d = a   e = b   f = [0-,11,2-,30]   g = a   h = b   i = c   j = a
   a = [00,12,21,31]   b = [00,13,21,3-]   c = [02,11,2-,33]   d = a   e = b   f = [0-,10,2-,32]   g = a   h = b   i = c   j = a
   a = [00,12,21,31]   b = [00,13,21,3-]   c = [02,11,2-,33]   d = a   e = b   f = [0-,12,2-,30]   g = a   h = b   i = c   j = a
   a = [00,12,21,31]   b = [00,13,21,3-]   c = [03,11,2-,32]   d = a   e = b   f = [0-,10,2-,32]   g = a   h = b   i = c   j = a
   a = [00,12,21,31]   b = [00,13,21,3-]   c = [03,11,2-,32]   d = a   e = b   f = [0-,12,2-,30]   g = a   h = b   i = c   j = a
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 49 = 49
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 49 = 49
nsol_qnd = 0
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 49 = 49
nsol_abs = 0 + 0 + 1 + 24 + 24 = 49
search calls = 1 + 4 + 7 + 17 + 17 + 17 + 33 + 40 + 49 + 49 = 234
sync_upper_bound_calls = 743 + 3341 = 4084
time = 0.007422

N = 4, bound = 10, nsymbols = 3
   a = [00,10,22,33]   b = [02,10,21,33]   c = b   d = a   e = b   f = b   g = [0-,10,2-,32]   h = ?   i = ?   j = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 4 + 5 + 0 + 0 + 0 + 1 = 10
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 + 6 = 7
minimum abs = 3
search calls = 1 + 4 + 3 + 1 + 1 + 1 + 1 = 12
sync_upper_bound_calls = 514 + 457 = 971
time = 0.000999

N = 4, bound = 9, nsymbols = 3
   a = [00,10,22,33]   b = [00,12,21,33]   c = a   d = [03,1-,22,31]   e = ?   f = ?   g = ?   h = ?   i = ?
   a = [00,10,22,33]   b = [02,10,23,31]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 3 + 7 + 2 + 3 = 15
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_abs = 0 + 1 + 1 = 2
minimum abs = 2
search calls = 1 + 1 + 1 + 1 = 4
sync_upper_bound_calls = 562 + 170 = 732
time = 0.000742

N = 4, bound = 8, nsymbols = 2
   a = [00,10,23,32]   b = [02,10,23,31]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 3 + 14 = 17
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 2 = 2
minimum abs = 2
search calls = 1 + 2 = 3
sync_upper_bound_calls = 391 + 136 = 527
time = 0.000562

N = 4, bound = 7, nsymbols = 2
   a = [00,10,21,33]   b = a   c = [03,10,2-,32]   d = ?   e = ?   f = ?   g = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 5 + 5 + 4 = 14
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 = 3
sync_upper_bound_calls = 333 + 130 = 463
time = 0.000450

N = 4, bound = 6, nsymbols = 2
   a = [00,10,21,33]   b = a   c = [03,12,2-,31]   d = ?   e = ?   f = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 7 + 5 + 3 = 15
nsol_shown = 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 = 3
sync_upper_bound_calls = 321 + 126 = 447
time = 0.000427

N = 4, bound = 5, nsymbols = 2
   a = [00,10,21,33]   b = a   c = [00,1-,2-,32]   d = ?   e = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 9 + 5 + 1 = 15
nsol_shown = 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 = 3
sync_upper_bound_calls = 187 + 126 = 313
time = 0.000314

N = 4, bound = 4, nsymbols = 2
   a = [00,10,21,33]   b = [00,11,2-,32]   c = ?   d = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 9 + 2 = 11
nsol_shown = 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 107 + 115 = 222
time = 0.000195

N = 4, bound = 3, nsymbols = 2
   a = [00,10,21,32]   b = a   c = a
nsol_found = 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 1 = 1
nsol_qnd = 0
nsol_shown = 0 + 0 + 1 = 1
nsol_abs = 1 = 1
minimum abs = 1
search calls = 1 + 1 + 1 = 3
sync_upper_bound_calls = 191 + 115 = 306
time = 0.000311

N = 4, bound = 2, nsymbols = 1
   a = [00,10,20,31]   b = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 8 = 8
nsol_shown = 0 + 1 = 1
nsol_abs = 2 = 2
minimum abs = 1
search calls = 1 = 1
sync_upper_bound_calls = 113 + 27 = 140
time = 0.000150

N = 4, bound = 1, nsymbols = 1
   a = [00,10,20,30]
nsol_found = 1 = 1
nsol_bound = 1 = 1
nsol_qnd = 13 = 13
nsol_shown = 1 = 1
nsol_abs = 4 = 4
minimum abs = 1
search calls = 1 = 1
sync_upper_bound_calls = 93 + 28 = 121
time = 0.000121

N = 4, bound = 3
   a = [00,10,21,32]   b = a   c = a
   a = [00,10,21,33]   b = [00,11,2-,32]   c = a   d = a
   a = [00,10,21,33]   b = [00,12,2-,33]   c = [00,1-,21,32]   d = ?   e = ?
   a = [00,10,21,33]   b = [00,12,2-,33]   c = [03,12,23,31]   d = ?   e = ?   f = ?
   a = [00,10,21,33]   b = [00,12,2-,33]   c = [03,11,23,32]   d = ?   e = ?   f = ?   g = ?
   a = [00,10,22,33]   b = [00,1-,21,33]   c = a   d = [03,12,2-,31]   e = ?   f = ?   g = ?   h = ?
   a = [00,10,22,33]   b = [00,12,21,33]   c = a   d = [03,1-,22,31]   e = ?   f = ?   g = ?   h = ?   i = ?
   a = [00,10,22,33]   b = [02,10,21,33]   c = b   d = a   e = b   f = b   g = [0-,10,2-,32]   h = ?   i = ?   j = ?
nsol_found = 0 + 0 + 1 + 1 = 2
nsol_bound = 0 + 0 + 1 + 1 = 2
nsol_qnd = 0 + 0 + 14 + 3 + 0 + 0 + 1 = 18
nsol_shown = 0 + 0 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 = 8
nsol_abs = 1 + 1 + 6 + 6 = 14
search calls = 1 + 3 + 7 + 3 + 1 + 1 + 1 = 17
sync_upper_bound_calls = 970 + 690 = 1660
time = 0.001640

N = 4, S = 4, bound = 10
   a = [00,10,22,33]   b = [01,1-,22,33]   c = [0-,10,21,33]   d = a   e = b   f = [0-,12,2-,33]   g = [0-,1-,20,32]   h = b   i = c   j = a
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_qnd = 0
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 0 + 1 = 1
search calls = 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 = 10
sync_upper_bound_calls = 272 + 204 = 476
time = 0.000549

N = 4, S = 4, bound = 10
   a = [00,10,22,33]   b = [02,10,21,33]   c = b   d = a   e = b   f = b   g = [0-,10,2-,32]   h = ?   i = ?   j = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 4 + 5 + 0 + 0 + 0 + 1 = 10
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 + 6 = 7
search calls = 1 + 4 + 3 + 1 + 1 + 1 + 1 = 12
sync_upper_bound_calls = 514 + 457 = 971
time = 0.000991

N = 4, S = 3, bound = 10
   a = [00,11,23,3-]   b = [00,12,2-,33]   c = [01,1-,22,33]   d = [0-,10,20,33]   e = c   f = b   g = [0-,1-,20,31]   h = b   i = c   j = d
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_qnd = 0
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 0 + 1 = 1
search calls = 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 = 10
sync_upper_bound_calls = 188 + 119 = 307
time = 0.000340

N = 4, S = 3, bound = 10
   a = [00,12,23,3-]   b = [03,12,20,31]   c = b   d = [0-,12,22,33]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 4 = 4
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 4 = 4
nsol_qnd = 0 + 20 + 80 + 45 + 2 + 6 + 4 + 2 = 159
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 + 15 + 58 + 32 = 106
search calls = 1 + 4 + 16 + 13 + 8 + 8 + 6 + 5 + 4 + 4 = 69
sync_upper_bound_calls = 6503 + 4508 = 11011
time = 0.010226

N = 4, S = 2, bound = 6
   a = [00,12,2-,3-]   b = [00,1-,23,3-]   c = [01,1-,2-,32]   d = [0-,11,23,3-]   e = [0-,12,2-,33]   f = [0-,1-,20,30]
nsol_found = 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_qnd = 0
nsol_shown = 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 0 + 0 + 1 = 1
search calls = 1 + 1 + 1 + 1 + 1 + 1 = 6
sync_upper_bound_calls = 69 + 6 = 75
time = 0.000099

N = 4, S = 2, bound = 6
   a = [00,12,23,31]   b = a   c = [02,10,20,33]   d = ?   e = ?   f = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 2 + 0 + 4 = 6
nsol_shown = 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 + 3 = 4
search calls = 1 + 1 + 1 = 3
sync_upper_bound_calls = 1615 + 490 = 2105
time = 0.001721



==> anc/csyncauto5.log <==
N = 5, preparing
sync_upper_bound_calls = 0 + 0 = 0
time = 0.005688

N = 5, bound = 21
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,20,31,44]   d = a   e = b   f = [0-,10,23,3-,44]   g = b   h = [0-,10,2-,32,43]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,10,2-,34,4-]   p = b   q = c   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,20,31,44]   d = a   e = b   f = [0-,10,23,3-,44]   g = b   h = [0-,10,2-,32,43]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,14,2-,30,4-]   p = b   q = c   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,20,31,44]   d = a   e = b   f = [0-,10,23,3-,44]   g = b   h = [0-,10,2-,33,42]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,10,2-,34,4-]   p = b   q = c   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,20,31,44]   d = a   e = b   f = [0-,10,23,3-,44]   g = b   h = [0-,10,2-,33,42]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,14,2-,30,4-]   p = b   q = c   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,20,31,44]   d = a   e = b   f = [0-,11,23,3-,44]   g = a   h = [00,1-,2-,32,43]   i = b   j = c   k = a   l = b   m = f   n = a   o = [00,1-,2-,34,4-]   p = b   q = c   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,20,31,44]   d = a   e = b   f = [0-,11,23,3-,44]   g = a   h = [00,1-,2-,32,43]   i = b   j = c   k = a   l = b   m = f   n = a   o = [04,1-,2-,30,4-]   p = b   q = c   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,20,31,44]   d = a   e = b   f = [0-,11,23,3-,44]   g = a   h = [00,1-,2-,33,42]   i = b   j = c   k = a   l = b   m = f   n = a   o = [00,1-,2-,34,4-]   p = b   q = c   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,20,31,44]   d = a   e = b   f = [0-,11,23,3-,44]   g = a   h = [00,1-,2-,33,42]   i = b   j = c   k = a   l = b   m = f   n = a   o = [04,1-,2-,30,4-]   p = b   q = c   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,20,31,44]   d = a   e = b   f = [0-,13,20,3-,44]   g = b   h = [0-,10,2-,32,43]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,34,4-]   p = c   q = b   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,20,31,44]   d = a   e = b   f = [0-,13,20,3-,44]   g = b   h = [0-,10,2-,32,43]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,14,2-,32,4-]   p = c   q = b   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,20,31,44]   d = a   e = b   f = [0-,13,20,3-,44]   g = b   h = [0-,10,2-,33,42]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,34,4-]   p = c   q = b   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,20,31,44]   d = a   e = b   f = [0-,13,20,3-,44]   g = b   h = [0-,10,2-,33,42]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,14,2-,32,4-]   p = c   q = b   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,21,30,44]   d = a   e = b   f = [0-,10,23,3-,44]   g = b   h = [0-,10,2-,32,43]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,10,2-,34,4-]   p = b   q = c   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,21,30,44]   d = a   e = b   f = [0-,10,23,3-,44]   g = b   h = [0-,10,2-,32,43]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,14,2-,30,4-]   p = b   q = c   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,21,30,44]   d = a   e = b   f = [0-,10,23,3-,44]   g = b   h = [0-,10,2-,33,42]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,10,2-,34,4-]   p = b   q = c   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,21,30,44]   d = a   e = b   f = [0-,10,23,3-,44]   g = b   h = [0-,10,2-,33,42]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,14,2-,30,4-]   p = b   q = c   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,21,30,44]   d = a   e = b   f = [0-,11,23,3-,44]   g = a   h = [00,1-,2-,32,43]   i = b   j = c   k = a   l = b   m = f   n = a   o = [00,1-,2-,34,4-]   p = b   q = c   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,21,30,44]   d = a   e = b   f = [0-,11,23,3-,44]   g = a   h = [00,1-,2-,32,43]   i = b   j = c   k = a   l = b   m = f   n = a   o = [04,1-,2-,30,4-]   p = b   q = c   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,21,30,44]   d = a   e = b   f = [0-,11,23,3-,44]   g = a   h = [00,1-,2-,33,42]   i = b   j = c   k = a   l = b   m = f   n = a   o = [00,1-,2-,34,4-]   p = b   q = c   r = f   s = h   t = c   u = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,21,30,44]   d = a   e = b   f = [0-,11,23,3-,44]   g = a   h = [00,1-,2-,33,42]   i = b   j = c   k = a   l = b   m = f   n = a   o = [04,1-,2-,30,4-]   p = b   q = c   r = f   s = h   t = c   u = a
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 20 = 20
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 20 = 20
nsol_qnd = 0
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 20 = 20
nsol_abs = 0 + 0 + 0 + 0 + 0 + 20 = 20
search calls = 1 + 7 + 27 + 6 + 6 + 6 + 10 + 10 + 10 + 10 + 10 + 10 + 10 + 10 + 10 + 20 + 20 + 20 + 20 + 20 + 20 = 263
sync_upper_bound_calls = 11631 + 24757 = 36388
time = 0.079852

N = 5, bound = 21, nsymbols = 6
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,20,31,44]   d = a   e = b   f = [0-,10,23,3-,44]   g = b   h = [0-,10,2-,32,43]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,10,2-,34,4-]   p = b   q = c   r = f   s = h   t = c   u = a
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_qnd = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 9 = 9
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 0 + 0 + 4 = 4
minimum abs = 6
search calls = 1 + 7 + 27 + 6 + 6 + 6 + 10 + 10 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 = 86
sync_upper_bound_calls = 12018 + 20088 = 32106
time = 0.060000

N = 5, bound = 20, nsymbols = 6
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,10,21,33,44]   d = a   e = b   f = [0-,12,2-,33,44]   g = [0-,1-,20,32,44]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,24,30,43]   n = m   o = b   p = f   q = g   r = b   s = c   t = a
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,10,21,33,44]   d = a   e = b   f = [0-,13,20,32,44]   g = f   h = b   i = c   j = a   k = b   l = f   m = f   n = [0-,1-,20,3-,43]   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?
   a = [00,10,22,33,44]   b = [02,10,21,33,44]   c = b   d = a   e = b   f = b   g = [0-,10,2-,32,44]   h = b   i = b   j = a   k = b   l = b   m = [0-,14,2-,30,43]   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_qnd = 0 + 0 + 29 + 0 + 9 + 32 + 29 + 4 + 0 + 0 + 0 + 0 + 11 + 13 = 127
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 3 = 3
nsol_abs = 0 + 0 + 0 + 8 + 51 + 70 + 326 = 455
minimum abs = 4
search calls = 1 + 7 + 47 + 28 + 33 + 36 + 18 + 11 + 10 + 10 + 10 + 10 + 10 + 8 + 1 + 1 + 1 + 1 + 1 + 1 = 245
sync_upper_bound_calls = 27189 + 53794 = 80983
time = 0.155766

N = 5, bound = 19, nsymbols = 4
   a = [00,10,22,33,44]   b = [00,12,21,33,44]   c = a   d = [03,1-,22,31,44]   e = b   f = d   g = a   h = b   i = a   j = d   k = d   l = b   m = [0-,1-,20,3-,43]   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?
   a = [00,10,22,33,44]   b = [02,10,23,31,44]   c = b   d = b   e = a   f = b   g = b   h = b   i = a   j = b   k = b   l = b   m = [0-,10,2-,3-,43]   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 56 + 40 + 23 + 18 + 21 + 13 + 0 + 0 + 0 + 0 + 0 + 2 = 173
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_abs = 0 + 0 + 1 + 4 + 34 + 48 = 87
minimum abs = 3
search calls = 1 + 7 + 14 + 16 + 12 + 9 + 5 + 2 + 2 + 2 + 2 + 2 + 2 = 76
sync_upper_bound_calls = 18859 + 18821 = 37680
time = 0.077916

N = 5, bound = 18, nsymbols = 3
   a = [00,10,22,33,44]   b = [01,1-,23,34,42]   c = [0-,12,24,30,41]   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 101 + 57 + 12 + 11 + 5 = 186
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 = 1
minimum abs = 3
search calls = 1 + 9 + 9 + 6 + 2 + 2 = 29
sync_upper_bound_calls = 11392 + 8879 = 20271
time = 0.041380

N = 5, bound = 17, nsymbols = 3
   a = [00,10,22,33,44]   b = [00,12,21,34,43]   c = a   d = [03,1-,22,31,44]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 164 + 38 + 17 = 219
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 = 1
minimum abs = 3
search calls = 1 + 9 + 4 + 2 = 16
sync_upper_bound_calls = 9516 + 5630 = 15146
time = 0.031765

N = 5, bound = 16, nsymbols = 3
   a = [00,10,21,33,44]   b = a   c = [03,10,2-,32,44]   d = a   e = c   f = a   g = a   h = c   i = c   j = a   k = [0-,10,2-,3-,43]   l = ?   m = ?   n = ?   o = ?   p = ?
   a = [00,10,22,33,44]   b = [02,10,23,34,41]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 8 + 18 + 20 + 2 + 22 + 0 + 0 + 0 + 0 + 0 + 1 = 71
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_abs = 0 + 1 + 1 + 12 = 14
minimum abs = 2
search calls = 1 + 3 + 11 + 9 + 5 + 1 + 1 + 1 + 1 + 1 + 1 = 35
sync_upper_bound_calls = 10514 + 8880 = 19394
time = 0.038360

N = 5, bound = 15, nsymbols = 2
   a = [00,10,21,33,44]   b = a   c = [03,10,2-,34,42]   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 14 + 11 + 8 = 33
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 = 3
sync_upper_bound_calls = 2251 + 1049 = 3300
time = 0.007286

N = 5, bound = 14, nsymbols = 2
   a = [00,10,21,33,44]   b = a   c = [03,1-,21,34,42]   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 14 + 18 + 16 = 48
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 = 3
sync_upper_bound_calls = 2700 + 1073 = 3773
time = 0.008426

N = 5, bound = 13, nsymbols = 2
   a = [00,10,21,33,44]   b = a   c = [03,11,2-,34,42]   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 18 + 21 + 16 = 55
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 3 = 3
minimum abs = 2
search calls = 1 + 1 + 1 = 3
sync_upper_bound_calls = 2709 + 1108 = 3817
time = 0.008373

N = 5, bound = 12, nsymbols = 2
   a = [00,10,21,33,44]   b = a   c = [03,12,2-,34,41]   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 19 + 26 + 19 = 64
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 = 3
sync_upper_bound_calls = 2912 + 1095 = 4007
time = 0.008749

N = 5, bound = 11, nsymbols = 2
   a = [00,10,21,34,43]   b = a   c = [03,12,2-,31,44]   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 18 + 67 + 35 = 120
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 9 = 9
minimum abs = 2
search calls = 1 + 2 + 2 = 5
sync_upper_bound_calls = 4687 + 1765 = 6452
time = 0.013788

N = 5, bound = 10, nsymbols = 2
   a = [00,10,21,32,44]   b = a   c = a   d = [04,10,2-,3-,43]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 24 + 16 + 11 + 6 = 57
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 = 4
sync_upper_bound_calls = 2540 + 1327 = 3867
time = 0.007596

N = 5, bound = 9, nsymbols = 2
   a = [00,10,21,32,44]   b = a   c = a   d = [04,13,2-,3-,42]   e = ?   f = ?   g = ?   h = ?   i = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 24 + 19 + 12 + 5 = 60
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 = 4
sync_upper_bound_calls = 2935 + 1323 = 4258
time = 0.008507

N = 5, bound = 8, nsymbols = 2
   a = [00,10,21,32,44]   b = a   c = a   d = [04,13,2-,3-,41]   e = ?   f = ?   g = ?   h = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 28 + 22 + 12 + 4 = 66
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 = 4
sync_upper_bound_calls = 2823 + 1315 = 4138
time = 0.008171

N = 5, bound = 7, nsymbols = 2
   a = [00,10,21,32,44]   b = [00,14,21,3-,43]   c = ?   d = ?   e = ?   f = ?   g = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 28 + 6 = 34
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 565 + 1127 = 1692
time = 0.002695

N = 5, bound = 6, nsymbols = 2
   a = [00,10,21,32,44]   b = a   c = [00,11,2-,3-,43]   d = ?   e = ?   f = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 30 + 26 + 2 = 58
nsol_shown = 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 9 = 9
minimum abs = 2
search calls = 1 + 1 + 1 = 3
sync_upper_bound_calls = 911 + 1315 = 2226
time = 0.003706

N = 5, bound = 5, nsymbols = 2
   a = [00,10,21,32,44]   b = [00,11,22,3-,43]   c = ?   d = ?   e = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 30 + 2 = 32
nsol_shown = 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 461 + 1127 = 1588
time = 0.002444

N = 5, bound = 4, nsymbols = 2
   a = [00,10,21,32,43]   b = a   c = a   d = a
nsol_found = 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 1 = 1
nsol_qnd = 0
nsol_shown = 0 + 0 + 0 + 1 = 1
nsol_abs = 1 = 1
minimum abs = 1
search calls = 1 + 1 + 1 + 1 = 4
sync_upper_bound_calls = 2499 + 1235 = 3734
time = 0.008736

N = 5, bound = 3, nsymbols = 1
   a = [00,10,20,31,43]   b = ?   c = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 15 = 15
nsol_shown = 0 + 0 + 1 = 1
nsol_abs = 2 = 2
minimum abs = 1
search calls = 1 = 1
sync_upper_bound_calls = 1523 + 397 = 1920
time = 0.004762

N = 5, bound = 2, nsymbols = 1
   a = [00,10,20,31,42]   b = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 15 = 15
nsol_shown = 0 + 1 = 1
nsol_abs = 2 = 2
minimum abs = 1
search calls = 1 = 1
sync_upper_bound_calls = 1523 + 457 = 1980
time = 0.004811

N = 5, bound = 1, nsymbols = 1
   a = [00,10,20,30,40]
nsol_found = 1 = 1
nsol_bound = 1 = 1
nsol_qnd = 39 = 39
nsol_shown = 1 = 1
nsol_abs = 9 = 9
minimum abs = 1
search calls = 1 = 1
sync_upper_bound_calls = 367 + 72 = 439
time = 0.001262

N = 5, bound = 4
   a = [00,10,21,32,43]   b = a   c = a   d = a
   a = [00,10,21,32,44]   b = [00,11,22,3-,43]   c = a   d = a   e = a
   a = [00,10,21,32,44]   b = [00,11,23,3-,44]   c = [00,11,2-,32,43]   d = ?   e = ?   f = ?
   a = [00,10,21,32,44]   b = [00,11,23,3-,44]   c = a   d = [00,1-,21,3-,43]   e = ?   f = ?   g = ?
   a = [00,10,21,32,44]   b = [00,11,23,3-,44]   c = a   d = [04,13,22,3-,41]   e = ?   f = ?   g = ?   h = ?
   a = [00,10,21,32,44]   b = [00,11,23,3-,44]   c = a   d = [04,1-,24,33,42]   e = ?   f = ?   g = ?   h = ?   i = ?
   a = [00,10,21,32,44]   b = [00,11,23,3-,44]   c = a   d = [04,12,24,3-,43]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?
   a = [00,10,21,33,44]   b = [00,11,2-,32,44]   c = a   d = a   e = [04,13,2-,3-,42]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?
   a = [00,10,21,33,44]   b = [00,11,2-,32,44]   c = a   d = a   e = [04,12,2-,3-,43]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?
   a = [00,10,21,33,44]   b = [00,12,2-,33,44]   c = [03,11,23,34,42]   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?
   a = [00,10,21,33,44]   b = [03,10,21,32,44]   c = b   d = b   e = a   f = a   g = b   h = b   i = a   j = [0-,10,2-,3-,43]   k = ?   l = ?   m = ?   n = ?
   a = [00,10,21,33,44]   b = a   c = [01,1-,2-,33,44]   d = [0-,13,20,34,42]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?
   a = [00,10,21,33,44]   b = a   c = [03,10,2-,32,44]   d = a   e = c   f = a   g = a   h = c   i = c   j = a   k = [0-,10,2-,3-,43]   l = ?   m = ?   n = ?   o = ?   p = ?
   a = [00,10,22,33,44]   b = [00,12,21,34,43]   c = a   d = [03,1-,22,31,44]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?
   a = [00,10,22,33,44]   b = [01,1-,23,34,42]   c = [0-,12,24,30,41]   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?
   a = [00,10,22,33,44]   b = [02,10,23,31,44]   c = b   d = b   e = a   f = b   g = b   h = b   i = a   j = b   k = b   l = b   m = [0-,10,2-,3-,43]   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?
nsol_found = 0 + 0 + 0 + 1 + 1 = 2
nsol_bound = 0 + 0 + 0 + 1 + 1 = 2
nsol_qnd = 0 + 0 + 211 + 89 + 64 + 14 + 13 + 0 + 0 + 1 + 1 + 0 + 1 + 2 = 396
nsol_shown = 0 + 0 + 0 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 = 16
nsol_abs = 1 + 1 + 14 + 26 + 14 = 56
search calls = 1 + 10 + 72 + 34 + 18 + 10 + 7 + 4 + 4 + 4 + 3 + 2 + 2 + 1 = 172
sync_upper_bound_calls = 42989 + 50252 = 93241
time = 0.174315

N = 5, S = 5, bound = 21
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,20,31,44]   d = a   e = b   f = [0-,10,23,3-,44]   g = b   h = [0-,10,2-,32,43]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,10,2-,34,4-]   p = b   q = c   r = f   s = h   t = c   u = a
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_qnd = 0
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 0 + 0 + 1 = 1
search calls = 1 + 7 + 14 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 = 40
sync_upper_bound_calls = 7317 + 9415 = 16732
time = 0.032578

N = 5, S = 5, bound = 21
   a = [00,10,22,33,44]   b = [01,1-,22,33,44]   c = [0-,12,20,31,44]   d = a   e = b   f = [0-,10,23,3-,44]   g = b   h = [0-,10,2-,32,43]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,10,2-,34,4-]   p = b   q = c   r = f   s = h   t = c   u = a
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_qnd = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 9 = 9
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 0 + 0 + 4 = 4
search calls = 1 + 7 + 27 + 6 + 6 + 6 + 10 + 10 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 = 86
sync_upper_bound_calls = 12018 + 20088 = 32106
time = 0.060128

N = 5, S = 4, bound = 22
   a = [00,11,22,34,4-]   b = [00,13,24,3-,41]   c = [00,12,2-,33,44]   d = [00,1-,22,34,44]   e = b   f = b   g = c   h = [01,1-,22,33,4-]   i = a   j = b   k = c   l = d   m = b   n = b   o = c   p = [0-,1-,20,33,4-]   q = a   r = b   s = c   t = h   u = b   v = d
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_qnd = 0
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 0 + 0 + 1 = 1
search calls = 1 + 7 + 296 + 9582 + 29296 + 172 + 58 + 39 + 8 + 2 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 = 39473
sync_upper_bound_calls = 6175886 + 18118510 = 24294396
time = 42.578090

N = 5, S = 4, bound = 22
   a = [01,12,23,34,40]   b = a   c = a   d = a   e = [00,10,22,3-,43]   f = a   g = a   h = a   i = a   j = [0-,11,22,3-,43]   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 34 + 11060 + 4578 + 71 + 38 + 23 + 18 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 8 = 15831
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 + 3 + 39 + 78 = 121
search calls = 1 + 7 + 262 + 364 + 265 + 59 + 58 + 48 + 5 + 5 + 4 + 4 + 4 + 4 + 4 + 4 = 1098
sync_upper_bound_calls = 837632 + 574750 = 1412382
time = 2.762562

N = 5, S = 3, bound = 20
   a = [00,11,23,3-,4-]   b = [00,11,2-,34,4-]   c = [00,12,2-,3-,43]   d = [00,1-,22,34,4-]   e = [01,1-,22,3-,43]   f = [0-,11,22,34,4-]   g = [0-,13,24,3-,42]   h = [0-,1-,21,33,44]   i = [0-,10,2-,33,44]   j = [00,1-,2-,33,43]   k = b   l = e   m = b   n = c   o = d   p = [0-,1-,20,3-,41]   q = c   r = e   s = g   t = j
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_qnd = 0
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
search calls = 1 + 1 + 1 + 1 + 1 + 3 + 51 + 796 + 3723 + 4733 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 = 9321
sync_upper_bound_calls = 563335 + 563478 = 1126813
time = 2.165767

N = 5, S = 3, bound = 20
   a = [00,11,23,3-,44]   b = [01,13,20,34,42]   c = b   d = b   e = a   f = b   g = b   h = b   i = b   j = [0-,10,20,31,4-]   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 186 + 1131 + 4209 + 9915 + 10818 + 5358 + 1820 + 452 + 84 + 0 + 0 + 4 + 0 + 6 = 33983
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 + 14 + 81 + 349 + 1120 + 2365 + 2438 + 1788 + 832 = 8988
search calls = 1 + 6 + 32 + 140 + 507 + 1332 + 2018 + 1513 + 641 + 143 + 5 + 5 + 5 + 3 + 3 = 6354
sync_upper_bound_calls = 14246957 + 3969790 = 18216747
time = 35.544993

N = 5, S = 2, bound = 10
   a = [00,12,2-,3-,4-]   b = [00,1-,23,3-,4-]   c = [00,1-,2-,34,4-]   d = [01,1-,2-,3-,42]   e = [0-,11,23,3-,4-]   f = [0-,11,2-,34,4-]   g = [0-,12,2-,3-,43]   h = [0-,1-,22,34,4-]   i = [0-,1-,23,3-,44]   j = [0-,1-,2-,30,40]
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_qnd = 0
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
search calls = 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 = 10
sync_upper_bound_calls = 194 + 10 = 204
time = 0.000505

N = 5, S = 2, bound = 10
   a = [01,12,20,34,43]   b = a   c = [03,1-,24,31,43]   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 64 = 64
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 64 = 64
nsol_qnd = 1 + 12 + 19 + 22 + 0 + 84 + 288 + 496 + 288 = 1210
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 + 6 + 345 + 18427 + 567804 + 10281495 + 120589965 + 753759156 + 1800231684 = 2685448883
search calls = 1 + 2 + 2 + 2 + 2 + 20 + 76 + 168 + 176 + 64 = 513
sync_upper_bound_calls = 1471184781 + 16365716640 = 17836901421
time = 24799.685128



==> anc/csyncauto6.log <==
N = 6, preparing
sync_upper_bound_calls = 0 + 0 = 0
time = 0.274739

N = 6, bound = 37
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,20,34,4-,55]   n = b   o = f   p = [0-,1-,20,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,20,3-,45,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,20,34,4-,55]   n = b   o = f   p = [0-,1-,20,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,25,3-,40,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,20,34,4-,55]   n = b   o = f   p = [0-,1-,20,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,20,3-,45,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,20,34,4-,55]   n = b   o = f   p = [0-,1-,20,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,25,3-,40,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,22,34,4-,55]   n = c   o = a   p = [00,1-,2-,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = c   aa = a   ab = [00,1-,2-,3-,45,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,22,34,4-,55]   n = c   o = a   p = [00,1-,2-,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = c   aa = a   ab = [05,1-,2-,3-,40,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,22,34,4-,55]   n = c   o = a   p = [00,1-,2-,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = c   aa = a   ab = [00,1-,2-,3-,45,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,22,34,4-,55]   n = c   o = a   p = [00,1-,2-,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = c   aa = a   ab = [05,1-,2-,3-,40,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,24,30,4-,55]   n = b   o = f   p = [0-,1-,20,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,23,3-,45,5-]   ac = g   ad = b   ae = f   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,24,30,4-,55]   n = b   o = f   p = [0-,1-,20,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,25,3-,43,5-]   ac = g   ad = b   ae = f   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,24,30,4-,55]   n = b   o = f   p = [0-,1-,20,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,23,3-,45,5-]   ac = g   ad = b   ae = f   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,24,30,4-,55]   n = b   o = f   p = [0-,1-,20,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,25,3-,43,5-]   ac = g   ad = b   ae = f   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,32,40,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,20,34,4-,55]   n = b   o = f   p = [0-,1-,20,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,20,3-,45,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,32,40,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,20,34,4-,55]   n = b   o = f   p = [0-,1-,20,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,25,3-,40,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,32,40,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,20,34,4-,55]   n = b   o = f   p = [0-,1-,20,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,20,3-,45,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,32,40,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,20,34,4-,55]   n = b   o = f   p = [0-,1-,20,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,25,3-,40,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,32,40,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,22,34,4-,55]   n = c   o = a   p = [00,1-,2-,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = c   aa = a   ab = [00,1-,2-,3-,45,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,32,40,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,22,34,4-,55]   n = c   o = a   p = [00,1-,2-,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = c   aa = a   ab = [05,1-,2-,3-,40,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,32,40,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,22,34,4-,55]   n = c   o = a   p = [00,1-,2-,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = c   aa = a   ab = [00,1-,2-,3-,45,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,32,40,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,22,34,4-,55]   n = c   o = a   p = [00,1-,2-,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = c   aa = a   ab = [05,1-,2-,3-,40,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,20,34,4-,55]   n = b   o = f   p = [0-,1-,20,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,20,3-,45,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,20,34,4-,55]   n = b   o = f   p = [0-,1-,20,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,25,3-,40,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,20,34,4-,55]   n = b   o = f   p = [0-,1-,20,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,20,3-,45,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,20,34,4-,55]   n = b   o = f   p = [0-,1-,20,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,25,3-,40,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,22,34,4-,55]   n = c   o = b   p = [0-,10,2-,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = c   aa = b   ab = [0-,10,2-,3-,45,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,22,34,4-,55]   n = c   o = b   p = [0-,10,2-,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = c   aa = b   ab = [0-,15,2-,3-,40,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,22,34,4-,55]   n = c   o = b   p = [0-,10,2-,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = c   aa = b   ab = [0-,10,2-,3-,45,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,22,34,4-,55]   n = c   o = b   p = [0-,10,2-,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = c   aa = b   ab = [0-,15,2-,3-,40,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,24,30,4-,55]   n = b   o = f   p = [0-,1-,20,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,23,3-,45,5-]   ac = g   ad = b   ae = f   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,24,30,4-,55]   n = b   o = f   p = [0-,1-,20,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,25,3-,43,5-]   ac = g   ad = b   ae = f   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,24,30,4-,55]   n = b   o = f   p = [0-,1-,20,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,23,3-,45,5-]   ac = g   ad = b   ae = f   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,30,42,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,24,30,4-,55]   n = b   o = f   p = [0-,1-,20,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,25,3-,43,5-]   ac = g   ad = b   ae = f   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,32,40,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,20,34,4-,55]   n = b   o = f   p = [0-,1-,20,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,20,3-,45,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,32,40,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,20,34,4-,55]   n = b   o = f   p = [0-,1-,20,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,25,3-,40,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,32,40,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,20,34,4-,55]   n = b   o = f   p = [0-,1-,20,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,20,3-,45,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,32,40,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,20,34,4-,55]   n = b   o = f   p = [0-,1-,20,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = b   aa = f   ab = [0-,1-,25,3-,40,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,32,40,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,22,34,4-,55]   n = c   o = b   p = [0-,10,2-,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = c   aa = b   ab = [0-,10,2-,3-,45,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,32,40,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,22,34,4-,55]   n = c   o = b   p = [0-,10,2-,3-,43,54]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = c   aa = b   ab = [0-,15,2-,3-,40,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,32,40,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,22,34,4-,55]   n = c   o = b   p = [0-,10,2-,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = c   aa = b   ab = [0-,10,2-,3-,45,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [01,1-,22,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = [0-,12,2-,33,44,55]   g = [0-,1-,23,32,40,55]   h = b   i = c   j = a   k = b   l = f   m = [0-,1-,22,34,4-,55]   n = c   o = b   p = [0-,10,2-,3-,44,53]   q = b   r = f   s = g   t = b   u = c   v = a   w = b   x = f   y = m   z = c   aa = b   ab = [0-,15,2-,3-,40,5-]   ac = b   ad = f   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,10,2-,34,4-,55]   n = b   o = b   p = [0-,10,2-,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,10,2-,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,10,2-,34,4-,55]   n = b   o = b   p = [0-,10,2-,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,15,2-,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,10,2-,34,4-,55]   n = b   o = b   p = [0-,10,2-,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,10,2-,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,10,2-,34,4-,55]   n = b   o = b   p = [0-,10,2-,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,15,2-,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,11,2-,34,4-,55]   n = a   o = b   p = [0-,1-,20,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = a   aa = b   ab = [0-,1-,20,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,11,2-,34,4-,55]   n = a   o = b   p = [0-,1-,20,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = a   aa = b   ab = [0-,1-,25,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,11,2-,34,4-,55]   n = a   o = b   p = [0-,1-,20,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = a   aa = b   ab = [0-,1-,20,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,11,2-,34,4-,55]   n = a   o = b   p = [0-,1-,20,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = a   aa = b   ab = [0-,1-,25,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,12,2-,34,4-,55]   n = b   o = a   p = [00,1-,2-,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = a   ab = [00,1-,2-,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,12,2-,34,4-,55]   n = b   o = a   p = [00,1-,2-,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = a   ab = [05,1-,2-,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,12,2-,34,4-,55]   n = b   o = a   p = [00,1-,2-,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = a   ab = [00,1-,2-,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,12,2-,34,4-,55]   n = b   o = a   p = [00,1-,2-,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = a   ab = [05,1-,2-,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,14,2-,30,4-,55]   n = b   o = b   p = [0-,10,2-,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,13,2-,3-,45,5-]   ac = g   ad = b   ae = b   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,14,2-,30,4-,55]   n = b   o = b   p = [0-,10,2-,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,15,2-,3-,43,5-]   ac = g   ad = b   ae = b   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,14,2-,30,4-,55]   n = b   o = b   p = [0-,10,2-,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,13,2-,3-,45,5-]   ac = g   ad = b   ae = b   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,14,2-,30,4-,55]   n = b   o = b   p = [0-,10,2-,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,15,2-,3-,43,5-]   ac = g   ad = b   ae = b   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,10,2-,34,4-,55]   n = b   o = b   p = [0-,10,2-,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,10,2-,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,10,2-,34,4-,55]   n = b   o = b   p = [0-,10,2-,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,15,2-,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,10,2-,34,4-,55]   n = b   o = b   p = [0-,10,2-,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,10,2-,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,10,2-,34,4-,55]   n = b   o = b   p = [0-,10,2-,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,15,2-,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,11,2-,34,4-,55]   n = a   o = b   p = [0-,1-,20,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = a   aa = b   ab = [0-,1-,20,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,11,2-,34,4-,55]   n = a   o = b   p = [0-,1-,20,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = a   aa = b   ab = [0-,1-,25,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,11,2-,34,4-,55]   n = a   o = b   p = [0-,1-,20,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = a   aa = b   ab = [0-,1-,20,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,11,2-,34,4-,55]   n = a   o = b   p = [0-,1-,20,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = a   aa = b   ab = [0-,1-,25,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,12,2-,34,4-,55]   n = b   o = a   p = [00,1-,2-,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = a   ab = [00,1-,2-,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,12,2-,34,4-,55]   n = b   o = a   p = [00,1-,2-,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = a   ab = [05,1-,2-,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,12,2-,34,4-,55]   n = b   o = a   p = [00,1-,2-,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = a   ab = [00,1-,2-,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,10,21,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,12,2-,34,4-,55]   n = b   o = a   p = [00,1-,2-,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = a   ab = [05,1-,2-,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,10,2-,34,4-,55]   n = b   o = b   p = [0-,10,2-,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,10,2-,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,10,2-,34,4-,55]   n = b   o = b   p = [0-,10,2-,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,15,2-,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,10,2-,34,4-,55]   n = b   o = b   p = [0-,10,2-,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,10,2-,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,10,2-,34,4-,55]   n = b   o = b   p = [0-,10,2-,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,15,2-,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,11,2-,34,4-,55]   n = a   o = b   p = [0-,1-,20,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = a   aa = b   ab = [0-,1-,20,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,11,2-,34,4-,55]   n = a   o = b   p = [0-,1-,20,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = a   aa = b   ab = [0-,1-,25,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,11,2-,34,4-,55]   n = a   o = b   p = [0-,1-,20,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = a   aa = b   ab = [0-,1-,20,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,11,2-,34,4-,55]   n = a   o = b   p = [0-,1-,20,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = a   aa = b   ab = [0-,1-,25,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,14,2-,30,4-,55]   n = b   o = b   p = [0-,10,2-,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,13,2-,3-,45,5-]   ac = g   ad = b   ae = b   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,14,2-,30,4-,55]   n = b   o = b   p = [0-,10,2-,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,15,2-,3-,43,5-]   ac = g   ad = b   ae = b   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,14,2-,30,4-,55]   n = b   o = b   p = [0-,10,2-,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,13,2-,3-,45,5-]   ac = g   ad = b   ae = b   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,14,2-,30,4-,55]   n = b   o = b   p = [0-,10,2-,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,15,2-,3-,43,5-]   ac = g   ad = b   ae = b   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,10,2-,34,4-,55]   n = b   o = b   p = [0-,10,2-,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,10,2-,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,10,2-,34,4-,55]   n = b   o = b   p = [0-,10,2-,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,15,2-,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,10,2-,34,4-,55]   n = b   o = b   p = [0-,10,2-,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,10,2-,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,10,2-,34,4-,55]   n = b   o = b   p = [0-,10,2-,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,15,2-,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,11,2-,34,4-,55]   n = a   o = b   p = [0-,1-,20,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = a   aa = b   ab = [0-,1-,20,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,11,2-,34,4-,55]   n = a   o = b   p = [0-,1-,20,3-,43,54]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = a   aa = b   ab = [0-,1-,25,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,11,2-,34,4-,55]   n = a   o = b   p = [0-,1-,20,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = a   aa = b   ab = [0-,1-,20,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,10,22,33,44,55]   b = [02,1-,21,33,44,55]   c = [0-,11,20,33,44,55]   d = a   e = b   f = b   g = [0-,13,2-,32,40,55]   h = b   i = c   j = a   k = b   l = b   m = [0-,11,2-,34,4-,55]   n = a   o = b   p = [0-,1-,20,3-,44,53]   q = b   r = b   s = g   t = b   u = c   v = a   w = b   x = b   y = m   z = a   aa = b   ab = [0-,1-,25,3-,40,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,51]   h = b   i = c   j = a   k = a   l = b   m = [00,12,2-,3-,4-,53]   n = a   o = b   p = [01,1-,22,3-,4-,53]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = b   ab = [0-,1-,20,3-,4-,53]   ac = a   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,51]   h = b   i = c   j = a   k = a   l = b   m = [00,12,2-,3-,4-,53]   n = a   o = b   p = [01,1-,22,3-,4-,53]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = b   ab = [0-,1-,23,3-,4-,50]   ac = a   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,51]   h = b   i = c   j = a   k = a   l = b   m = [00,12,2-,3-,4-,53]   n = a   o = b   p = [02,1-,21,3-,4-,53]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = b   ab = [0-,1-,20,3-,4-,53]   ac = a   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,51]   h = b   i = c   j = a   k = a   l = b   m = [00,12,2-,3-,4-,53]   n = a   o = b   p = [02,1-,21,3-,4-,53]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = b   ab = [0-,1-,23,3-,4-,50]   ac = a   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,51]   h = b   i = c   j = a   k = a   l = b   m = [00,12,2-,3-,4-,55]   n = a   o = a   p = [01,1-,22,3-,43,5-]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = a   ab = [0-,1-,20,3-,43,5-]   ac = a   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,51]   h = b   i = c   j = a   k = a   l = b   m = [00,12,2-,3-,4-,55]   n = a   o = a   p = [01,1-,22,3-,43,5-]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = a   ab = [0-,1-,23,3-,40,5-]   ac = a   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,51]   h = b   i = c   j = a   k = a   l = b   m = [00,12,2-,3-,4-,55]   n = a   o = a   p = [02,1-,21,3-,43,5-]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = a   ab = [0-,1-,20,3-,43,5-]   ac = a   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,51]   h = b   i = c   j = a   k = a   l = b   m = [00,12,2-,3-,4-,55]   n = a   o = a   p = [02,1-,21,3-,43,5-]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = a   ab = [0-,1-,23,3-,40,5-]   ac = a   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,51]   h = b   i = c   j = a   k = a   l = b   m = [00,13,2-,3-,4-,52]   n = a   o = b   p = [01,1-,22,3-,4-,53]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = b   ab = [0-,1-,20,3-,4-,51]   ac = g   ad = a   ae = b   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,51]   h = b   i = c   j = a   k = a   l = b   m = [00,13,2-,3-,4-,52]   n = a   o = b   p = [01,1-,22,3-,4-,53]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = b   ab = [0-,1-,21,3-,4-,50]   ac = g   ad = a   ae = b   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,51]   h = b   i = c   j = a   k = a   l = b   m = [00,13,2-,3-,4-,52]   n = a   o = b   p = [02,1-,21,3-,4-,53]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = b   ab = [0-,1-,20,3-,4-,51]   ac = g   ad = a   ae = b   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,51]   h = b   i = c   j = a   k = a   l = b   m = [00,13,2-,3-,4-,52]   n = a   o = b   p = [02,1-,21,3-,4-,53]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = b   ab = [0-,1-,21,3-,4-,50]   ac = g   ad = a   ae = b   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,52]   h = b   i = c   j = a   k = a   l = b   m = [00,1-,21,3-,4-,53]   n = a   o = b   p = [01,12,2-,3-,4-,53]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = b   ab = [0-,10,2-,3-,4-,53]   ac = a   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,52]   h = b   i = c   j = a   k = a   l = b   m = [00,1-,21,3-,4-,53]   n = a   o = b   p = [01,12,2-,3-,4-,53]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = b   ab = [0-,13,2-,3-,4-,50]   ac = a   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,52]   h = b   i = c   j = a   k = a   l = b   m = [00,1-,21,3-,4-,53]   n = a   o = b   p = [02,11,2-,3-,4-,53]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = b   ab = [0-,10,2-,3-,4-,53]   ac = a   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,52]   h = b   i = c   j = a   k = a   l = b   m = [00,1-,21,3-,4-,53]   n = a   o = b   p = [02,11,2-,3-,4-,53]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = b   ab = [0-,13,2-,3-,4-,50]   ac = a   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,52]   h = b   i = c   j = a   k = a   l = b   m = [00,1-,21,3-,4-,55]   n = a   o = a   p = [01,12,2-,3-,43,5-]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = a   ab = [0-,10,2-,3-,43,5-]   ac = a   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,52]   h = b   i = c   j = a   k = a   l = b   m = [00,1-,21,3-,4-,55]   n = a   o = a   p = [01,12,2-,3-,43,5-]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = a   ab = [0-,13,2-,3-,40,5-]   ac = a   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,52]   h = b   i = c   j = a   k = a   l = b   m = [00,1-,21,3-,4-,55]   n = a   o = a   p = [02,11,2-,3-,43,5-]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = a   ab = [0-,10,2-,3-,43,5-]   ac = a   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
   a = [00,11,22,34,43,53]   b = [00,11,22,33,45,5-]   c = [00,11,22,34,4-,55]   d = a   e = a   f = b   g = [00,13,24,3-,4-,52]   h = b   i = c   j = a   k = a   l = b   m = [00,1-,21,3-,4-,55]   n = a   o = a   p = [02,11,2-,3-,43,5-]   q = a   r = b   s = g   t = b   u = c   v = a   w = a   x = b   y = m   z = a   aa = a   ab = [0-,13,2-,3-,40,5-]   ac = a   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = c   ak = a
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 108 = 108
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 108 = 108
nsol_qnd = 0
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 108 = 108
nsol_abs = 0 + 0 + 0 + 0 + 0 + 0 + 68 + 40 = 108
search calls = 1 + 16 + 240 + 266 + 403 + 527 + 490 + 104 + 48 + 48 + 48 + 48 + 48 + 78 + 78 + 50 + 54 + 54 + 54 + 54 + 54 + 54 + 54 + 54 + 54 + 54 + 54 + 54 + 108 + 108 + 108 + 108 + 108 + 108 + 108 + 108 + 108 = 4113
sync_upper_bound_calls = 1515601 + 4140173 = 5655774
time = 23.545335

N = 6, bound = 37, nsymbols = 6
   a = [00,10,22,33,44,55]   b = [02,10,21,33,44,55]   c = b   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = b   j = a   k = b   l = b   m = [0-,10,2-,34,4-,55]   n = b   o = b   p = [0-,10,2-,3-,43,54]   q = b   r = b   s = g   t = b   u = b   v = a   w = b   x = b   y = m   z = b   aa = b   ab = [0-,10,2-,3-,45,5-]   ac = b   ad = b   ae = g   af = m   ag = p   ah = g   ai = b   aj = b   ak = a
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_qnd = 0 + 0 + 0 + 0 + 2 + 10 + 0 + 0 + 0 + 0 + 0 + 0 + 18 + 0 + 0 + 33 = 63
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 0 + 0 + 2 + 20 = 22
minimum abs = 6
search calls = 1 + 16 + 240 + 266 + 403 + 525 + 478 + 104 + 48 + 48 + 48 + 48 + 48 + 60 + 60 + 32 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 = 2446
sync_upper_bound_calls = 1504498 + 4040311 = 5544809
time = 22.242972

N = 6, bound = 36, nsymbols = 6
   a = [00,10,22,33,44,55]   b = [01,12,20,33,44,55]   c = a   d = b   e = b   f = [0-,1-,23,31,42,55]   g = a   h = b   i = a   j = b   k = b   l = [0-,1-,20,34,4-,55]   m = b   n = b   o = [0-,1-,20,3-,43,54]   p = b   q = b   r = f   s = a   t = b   u = a   v = b   w = b   x = l   y = b   z = b   aa = [0-,1-,20,3-,45,5-]   ab = b   ac = b   ad = f   ae = l   af = o   ag = f   ah = a   ai = b   aj = a
   a = [00,10,22,33,44,55]   b = [02,10,21,33,44,55]   c = b   d = a   e = b   f = b   g = [0-,13,2-,30,42,55]   h = b   i = b   j = a   k = b   l = b   m = [0-,15,2-,30,4-,54]   n = b   o = b   p = [0-,13,2-,3-,44,50]   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_qnd = 0 + 0 + 0 + 96 + 122 + 106 + 49 + 75 + 0 + 0 + 8 + 27 + 47 + 1 + 51 + 29 = 611
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_abs = 0 + 0 + 0 + 0 + 1 + 8 + 46 = 55
minimum abs = 5
search calls = 1 + 16 + 335 + 600 + 792 + 917 + 741 + 204 + 91 + 90 + 106 + 103 + 100 + 93 + 35 + 8 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 = 4252
sync_upper_bound_calls = 2289872 + 6497435 = 8787307
time = 34.961216

N = 6, bound = 35, nsymbols = 5
   a = [00,10,22,33,44,55]   b = [01,12,20,33,44,55]   c = a   d = b   e = b   f = [0-,1-,23,31,42,55]   g = a   h = b   i = a   j = b   k = b   l = [0-,1-,25,30,4-,54]   m = b   n = b   o = [0-,1-,23,3-,44,50]   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_qnd = 0 + 0 + 0 + 381 + 840 + 575 + 186 + 11 + 2 + 10 + 38 + 94 + 50 + 40 + 35 + 0 + 0 + 0 + 0 + 2 + 0 + 0 + 0 + 18 + 4 + 0 + 0 + 2 = 2288
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 0 + 77 + 144 = 221
minimum abs = 5
search calls = 1 + 16 + 423 + 1046 + 1292 + 927 + 332 + 91 + 77 + 82 + 82 + 77 + 56 + 35 + 18 + 6 + 6 + 6 + 6 + 8 + 8 + 8 + 8 + 8 + 6 + 2 + 2 + 2 + 2 + 2 + 2 + 2 + 2 + 2 + 2 = 4645
sync_upper_bound_calls = 2599854 + 8101970 = 10701824
time = 40.781726

N = 6, bound = 34, nsymbols = 5
   a = [00,10,22,33,44,55]   b = [00,12,21,33,44,55]   c = a   d = [03,1-,22,31,44,55]   e = b   f = d   g = a   h = b   i = a   j = d   k = d   l = b   m = [0-,1-,20,3-,43,55]   n = d   o = b   p = d   q = a   r = b   s = a   t = d   u = d   v = b   w = [0-,1-,25,3-,40,54]   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?
   a = [00,10,22,33,44,55]   b = [01,1-,20,33,45,54]   c = a   d = b   e = [0-,14,2-,33,41,52]   f = a   g = b   h = a   i = b   j = a   k = b   l = e   m = [0-,1-,22,35,43,54]   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 0 + 1550 + 727 + 279 + 119 + 49 + 1 + 6 + 31 + 80 + 90 + 74 + 40 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 4 = 3051
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_abs = 0 + 0 + 0 + 5 + 10 + 7 + 300 + 1152 = 1474
minimum abs = 4
search calls = 1 + 16 + 515 + 344 + 227 + 124 + 89 + 72 + 73 + 99 + 101 + 91 + 69 + 28 + 2 + 2 + 2 + 2 + 2 + 2 + 2 + 2 + 2 + 2 = 1869
sync_upper_bound_calls = 1362918 + 3789710 = 5152628
time = 20.119650

N = 6, bound = 33, nsymbols = 4
   a = [00,10,22,33,44,55]   b = [01,12,20,33,44,55]   c = a   d = b   e = b   f = [0-,1-,22,31,44,55]   g = a   h = b   i = a   j = b   k = b   l = [0-,1-,24,30,45,53]   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?
   a = [00,10,22,33,44,55]   b = [02,10,23,31,45,54]   c = b   d = b   e = a   f = b   g = b   h = b   i = a   j = b   k = b   l = b   m = [0-,10,2-,3-,43,54]   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 706 + 784 + 263 + 244 + 182 + 52 + 0 + 14 + 35 + 6 + 59 + 27 + 8 = 2380
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_abs = 0 + 0 + 1 + 3 + 8 = 12
minimum abs = 3
search calls = 1 + 29 + 45 + 90 + 103 + 67 + 25 + 19 + 18 + 18 + 17 + 16 + 7 + 1 = 456
sync_upper_bound_calls = 534822 + 751459 = 1286281
time = 6.154858

N = 6, bound = 32, nsymbols = 3
   a = [00,10,22,33,44,55]   b = [02,10,23,31,45,54]   c = b   d = b   e = a   f = b   g = b   h = b   i = a   j = b   k = b   l = b   m = [0-,13,2-,35,40,54]   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 912 + 1091 + 398 + 232 + 109 + 88 + 1 + 6 + 9 + 12 + 22 + 30 + 10 = 2920
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 4 + 5 + 10 = 19
minimum abs = 3
search calls = 1 + 29 + 47 + 61 + 38 + 23 + 11 + 5 + 5 + 8 + 8 + 8 + 6 + 1 = 251
sync_upper_bound_calls = 392194 + 538905 = 931099
time = 4.445843

N = 6, bound = 31, nsymbols = 3
   a = [00,10,22,33,44,55]   b = [02,10,23,31,45,54]   c = b   d = b   e = a   f = b   g = b   h = b   i = a   j = b   k = b   l = [0-,1-,2-,30,43,55]   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 1158 + 1366 + 539 + 308 + 192 + 142 + 6 + 11 + 14 + 28 + 50 + 36 + 14 = 3864
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 + 1 + 2 = 4
minimum abs = 3
search calls = 1 + 29 + 58 + 78 + 48 + 27 + 13 + 7 + 9 + 11 + 11 + 11 + 5 + 1 = 309
sync_upper_bound_calls = 483939 + 667023 = 1150962
time = 5.483365

N = 6, bound = 30, nsymbols = 3
   a = [00,10,22,33,44,55]   b = [02,10,21,34,45,53]   c = b   d = a   e = b   f = b   g = [0-,13,2-,35,40,52]   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 1460 + 1396 + 584 + 440 + 322 + 210 + 12 + 9 + 3 + 18 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 4 = 4458
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 + 13 + 27 = 41
minimum abs = 3
search calls = 1 + 29 + 63 + 86 + 52 + 36 + 22 + 12 + 9 + 8 + 7 + 1 + 1 + 1 + 2 + 2 + 2 + 2 + 2 + 2 + 2 = 342
sync_upper_bound_calls = 530353 + 661373 = 1191726
time = 5.834456

N = 6, bound = 29, nsymbols = 3
   a = [00,10,21,33,44,55]   b = a   c = [03,10,2-,34,42,55]   d = a   e = c   f = a   g = c   h = a   i = a   j = c   k = c   l = a   m = c   n = a   o = a   p = c   q = c   r = c   s = a   t = [0-,10,2-,3-,4-,54]   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 1898 + 330 + 136 + 141 + 37 + 26 + 29 + 0 + 31 + 22 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 2652
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 + 4 + 12 = 17
minimum abs = 3
search calls = 1 + 37 + 26 + 29 + 24 + 20 + 16 + 11 + 9 + 9 + 6 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 = 197
sync_upper_bound_calls = 270151 + 339432 = 609583
time = 2.947083

N = 6, bound = 28, nsymbols = 3
   a = [00,10,21,33,44,55]   b = a   c = [02,1-,2-,34,45,53]   d = a   e = [0-,13,2-,35,40,52]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 2364 + 442 + 116 + 130 + 19 + 4 + 12 + 28 = 3115
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 = 1
minimum abs = 3
search calls = 1 + 37 + 34 + 24 + 27 + 23 + 16 + 10 + 7 = 179
sync_upper_bound_calls = 313576 + 387095 = 700671
time = 3.348236

N = 6, bound = 27, nsymbols = 3
   a = [00,10,21,33,44,55]   b = a   c = [03,1-,20,32,45,54]   d = c   e = a   f = a   g = c   h = c   i = a   j = [0-,11,2-,3-,43,55]   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 2754 + 576 + 335 + 362 + 164 + 123 + 112 + 136 + 148 + 47 = 4757
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 2 + 26 = 28
minimum abs = 3
search calls = 1 + 37 + 39 + 36 + 49 + 55 + 47 + 42 + 41 + 25 + 4 = 376
sync_upper_bound_calls = 645290 + 575338 = 1220628
time = 6.486443

N = 6, bound = 26, nsymbols = 3
   a = [00,10,21,33,44,55]   b = a   c = [02,1-,2-,30,44,55]   d = a   e = a   f = c   g = a   h = [0-,14,2-,32,45,53]   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?
   a = [00,10,21,33,44,55]   b = a   c = [03,10,2-,34,45,52]   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 39 + 0 + 308 + 236 + 221 + 66 + 35 + 54 + 64 + 4 = 1027
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_abs = 0 + 1 + 1 + 0 + 2 = 4
minimum abs = 2
search calls = 1 + 1 + 33 + 26 + 31 + 36 + 34 + 23 + 13 + 1 = 199
sync_upper_bound_calls = 375155 + 415199 = 790354
time = 3.950616

N = 6, bound = 25, nsymbols = 2
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 36 + 190 + 135 = 361
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 2 = 2
minimum abs = 2
search calls = 1 + 4 + 3 = 8
sync_upper_bound_calls = 48396 + 27740 = 76136
time = 0.462267

N = 6, bound = 24, nsymbols = 2
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 4315 + 722 + 70 = 5107
nsol_shown = 0
nsol_abs = 0 + 3 = 3
minimum abs > 2
search calls = 1 + 40 + 11 + 2 = 54
sync_upper_bound_calls = 226722 + 158761 = 385483
time = 2.184828

N = 6, bound = 23, nsymbols = 2
   a = [00,10,21,33,44,55]   b = a   c = [03,1-,21,34,45,52]   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 50 + 50 + 38 = 138
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 = 3
sync_upper_bound_calls = 26728 + 11986 = 38714
time = 0.247967

N = 6, bound = 22, nsymbols = 2
   a = [00,10,23,32,45,54]   b = [02,15,23,34,40,51]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 44 + 1275 + 216 + 12 = 1547
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 4 = 4
minimum abs = 2
search calls = 1 + 9 + 5 + 2 = 17
sync_upper_bound_calls = 84930 + 55711 = 140641
time = 0.804476

N = 6, bound = 21, nsymbols = 2
   a = [00,10,21,32,44,55]   b = a   c = a   d = [04,10,2-,3-,45,53]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 52 + 21 + 21 + 12 = 106
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 = 4
sync_upper_bound_calls = 24013 + 14094 = 38107
time = 0.227565

N = 6, bound = 20, nsymbols = 2
   a = [00,10,21,33,44,55]   b = a   c = [03,1-,20,34,45,52]   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 56 + 170 + 91 + 20 = 337
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 4 = 4
minimum abs = 2
search calls = 1 + 3 + 3 + 2 = 9
sync_upper_bound_calls = 38182 + 26246 = 64428
time = 0.363415

N = 6, bound = 19, nsymbols = 2
   a = [00,10,21,32,44,55]   b = a   c = a   d = [04,12,2-,3-,45,53]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 62 + 41 + 36 + 24 = 163
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 2 = 2
minimum abs = 2
search calls = 1 + 1 + 1 + 1 = 4
sync_upper_bound_calls = 24210 + 14234 = 38444
time = 0.227258

N = 6, bound = 18, nsymbols = 2
   a = [00,10,21,32,44,55]   b = a   c = a   d = [04,13,2-,3-,45,52]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 62 + 49 + 42 + 23 = 176
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 = 4
sync_upper_bound_calls = 25739 + 14287 = 40026
time = 0.241109

N = 6, bound = 17, nsymbols = 2
   a = [00,10,21,32,44,55]   b = a   c = a   d = [04,13,24,3-,45,52]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 63 + 67 + 60 + 31 = 221
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 4 = 4
minimum abs = 2
search calls = 1 + 1 + 1 + 1 = 4
sync_upper_bound_calls = 28068 + 14454 = 42522
time = 0.259473

N = 6, bound = 16, nsymbols = 2
   a = [00,10,21,32,44,55]   b = a   c = a   d = [04,15,2-,30,42,53]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 67 + 80 + 67 + 26 = 240
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 = 4
sync_upper_bound_calls = 28805 + 14358 = 43163
time = 0.260202

N = 6, bound = 15, nsymbols = 2
   a = [00,10,21,32,44,55]   b = a   c = a   d = [04,13,2-,34,45,51]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 69 + 102 + 76 + 34 = 281
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 4 = 4
minimum abs = 2
search calls = 1 + 1 + 1 + 1 = 4
sync_upper_bound_calls = 32106 + 14577 = 46683
time = 0.288900

N = 6, bound = 14, nsymbols = 2
   a = [00,10,21,32,44,55]   b = [04,15,20,3-,41,53]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 72 + 118 = 190
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 15205 + 13166 = 28371
time = 0.151488

N = 6, bound = 13, nsymbols = 2
   a = [00,10,21,32,43,55]   b = a   c = a   d = a   e = [05,10,2-,3-,4-,54]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 79 + 64 + 45 + 19 + 8 = 215
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 + 1 = 5
sync_upper_bound_calls = 25215 + 16356 = 41571
time = 0.229196

N = 6, bound = 12, nsymbols = 2
   a = [00,10,21,32,43,55]   b = a   c = a   d = a   e = [05,14,2-,3-,4-,53]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 85 + 96 + 55 + 20 + 7 = 263
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 + 1 = 5
sync_upper_bound_calls = 32142 + 16667 = 48809
time = 0.283522

N = 6, bound = 11, nsymbols = 2
   a = [00,10,21,32,43,55]   b = [05,10,22,31,4-,54]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 90 + 98 = 188
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 6120 + 14445 = 20565
time = 0.077130

N = 6, bound = 10, nsymbols = 2
   a = [00,10,21,32,43,55]   b = [05,14,22,30,4-,51]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 92 + 110 = 202
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 3 = 3
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 6116 + 14487 = 20603
time = 0.078468

N = 6, bound = 9, nsymbols = 2
   a = [00,10,21,32,43,55]   b = [00,15,21,32,4-,54]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 96 + 20 = 116
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 3011 + 14374 = 17385
time = 0.052545

N = 6, bound = 8, nsymbols = 2
   a = [00,10,21,32,43,55]   b = [00,11,25,32,4-,54]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 96 + 6 = 102
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 2689 + 14374 = 17063
time = 0.049237

N = 6, bound = 7, nsymbols = 2
   a = [00,10,21,32,43,55]   b = [00,14,21,35,4-,52]   c = ?   d = ?   e = ?   f = ?   g = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 98 + 18 = 116
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 5 = 5
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 2877 + 14420 = 17297
time = 0.051594

N = 6, bound = 6, nsymbols = 2
   a = [00,10,21,32,43,55]   b = [00,11,22,33,4-,54]   c = ?   d = ?   e = ?   f = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 98 + 2 = 100
nsol_shown = 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 2555 + 14374 = 16929
time = 0.048612

N = 6, bound = 5, nsymbols = 2
   a = [00,10,21,32,43,54]   b = a   c = a   d = a   e = a
nsol_found = 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 1 = 1
nsol_qnd = 0
nsol_shown = 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 1 = 1
minimum abs = 1
search calls = 1 + 1 + 1 + 1 + 1 = 5
sync_upper_bound_calls = 38879 + 16089 = 54968
time = 0.379526

N = 6, bound = 4, nsymbols = 1
   a = [00,10,20,31,43,54]   b = ?   c = ?   d = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 28 = 28
nsol_shown = 0 + 0 + 0 + 1 = 1
nsol_abs = 2 = 2
minimum abs = 1
search calls = 1 = 1
sync_upper_bound_calls = 28673 + 6349 = 35022
time = 0.265874

N = 6, bound = 3, nsymbols = 1
   a = [00,10,20,31,42,53]   b = ?   c = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 27 = 27
nsol_shown = 0 + 0 + 1 = 1
nsol_abs = 2 = 2
minimum abs = 1
search calls = 1 = 1
sync_upper_bound_calls = 29024 + 6349 = 35373
time = 0.271319

N = 6, bound = 2, nsymbols = 1
   a = [00,10,20,30,41,52]   b = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 76 = 76
nsol_shown = 0 + 1 = 1
nsol_abs = 8 = 8
minimum abs = 1
search calls = 1 = 1
sync_upper_bound_calls = 9611 + 3163 = 12774
time = 0.090712

N = 6, bound = 1, nsymbols = 1
   a = [00,10,20,30,40,50]
nsol_found = 1 = 1
nsol_bound = 1 = 1
nsol_qnd = 118 = 118
nsol_shown = 1 = 1
nsol_abs = 20 = 20
minimum abs = 1
search calls = 1 = 1
sync_upper_bound_calls = 1610 + 180 = 1790
time = 0.023924

N = 6, bound = 5
   a = [00,10,21,32,43,54]   b = a   c = a   d = a   e = a
   a = [00,10,21,32,43,55]   b = [00,11,22,33,4-,54]   c = a   d = a   e = a   f = a
   a = [00,10,21,32,43,55]   b = [00,11,22,34,4-,55]   c = [00,11,22,3-,43,54]   d = ?   e = ?   f = ?   g = ?
   a = [00,10,21,32,43,55]   b = [00,11,22,34,4-,55]   c = a   d = [00,11,2-,32,4-,54]   e = ?   f = ?   g = ?   h = ?
   a = [00,10,21,32,43,55]   b = [00,11,22,34,4-,55]   c = a   d = a   e = [00,1-,21,3-,4-,54]   f = ?   g = ?   h = ?   i = ?
   a = [00,10,21,32,43,55]   b = [00,11,22,34,4-,55]   c = a   d = a   e = [05,14,22,3-,4-,51]   f = ?   g = ?   h = ?   i = ?   j = ?
   a = [00,10,21,32,43,55]   b = [00,11,22,34,4-,55]   c = a   d = a   e = [05,1-,25,3-,44,53]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?
   a = [00,10,21,32,43,55]   b = [00,11,22,34,4-,55]   c = a   d = a   e = [05,14,25,3-,4-,53]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?
   a = [00,10,21,32,43,55]   b = [00,11,22,34,4-,55]   c = a   d = a   e = [05,13,25,3-,4-,54]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?
   a = [00,10,21,32,44,55]   b = [00,11,22,3-,43,55]   c = a   d = a   e = a   f = [05,14,2-,3-,4-,53]   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?
   a = [00,10,21,32,44,55]   b = [00,11,22,3-,43,55]   c = a   d = a   e = a   f = [05,13,2-,3-,4-,54]   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?
   a = [00,10,21,32,44,55]   b = [00,11,23,3-,44,55]   c = a   d = [04,1-,24,33,45,52]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?
   a = [00,10,21,32,44,55]   b = [00,11,23,3-,44,55]   c = a   d = [04,13,24,3-,45,52]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?
   a = [00,10,21,32,44,55]   b = [00,11,23,3-,44,55]   c = a   d = [04,12,24,3-,45,53]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?
   a = [00,10,21,32,44,55]   b = [00,11,23,3-,45,54]   c = a   d = [04,12,24,3-,45,53]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?
   a = [00,10,21,32,44,55]   b = a   c = [02,13,2-,3-,45,54]   d = a   e = [0-,14,24,33,41,55]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?
   a = [00,10,21,32,44,55]   b = a   c = a   d = [01,1-,2-,3-,44,55]   e = [0-,14,20,3-,45,53]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?
   a = [00,10,21,32,44,55]   b = a   c = a   d = [04,10,2-,3-,43,55]   e = a   f = a   g = d   h = a   i = a   j = a   k = d   l = d   m = a   n = a   o = [0-,10,2-,3-,4-,54]   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?
   a = [00,10,21,33,44,55]   b = [00,13,21,32,44,55]   c = b   d = a   e = a   f = [04,1-,23,3-,45,51]   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?
   a = [00,10,21,33,44,55]   b = a   c = [00,1-,2-,32,44,55]   d = a   e = a   f = [04,13,2-,3-,45,52]   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?
   a = [00,10,21,33,44,55]   b = a   c = [00,1-,2-,32,44,55]   d = a   e = a   f = [04,12,2-,3-,45,53]   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?
   a = [00,10,21,33,44,55]   b = a   c = [02,1-,2-,30,44,55]   d = a   e = a   f = c   g = a   h = [0-,14,2-,32,45,53]   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?
   a = [00,10,21,33,44,55]   b = a   c = [02,1-,2-,34,45,53]   d = a   e = [0-,13,2-,35,40,52]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?
   a = [00,10,21,33,44,55]   b = a   c = [03,1-,20,32,45,54]   d = c   e = a   f = a   g = c   h = c   i = a   j = [0-,11,2-,3-,43,55]   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?
   a = [00,10,21,33,44,55]   b = a   c = [03,10,2-,34,42,55]   d = a   e = c   f = a   g = c   h = a   i = a   j = c   k = c   l = a   m = c   n = a   o = a   p = c   q = c   r = c   s = a   t = [0-,10,2-,3-,4-,54]   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?
   a = [00,10,22,33,44,55]   b = [02,10,21,34,45,53]   c = b   d = a   e = b   f = b   g = [0-,13,2-,35,40,52]   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?
   a = [00,10,22,33,44,55]   b = [02,10,23,31,45,54]   c = b   d = b   e = a   f = b   g = b   h = b   i = a   j = b   k = b   l = [0-,1-,2-,30,43,55]   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?
   a = [00,10,22,33,44,55]   b = [02,10,23,31,45,54]   c = b   d = b   e = a   f = b   g = b   h = b   i = a   j = b   k = b   l = b   m = [0-,10,2-,3-,43,54]   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?
   a = [00,10,22,33,44,55]   b = [02,10,23,31,45,54]   c = b   d = b   e = a   f = b   g = b   h = b   i = a   j = b   k = b   l = b   m = [0-,13,2-,35,40,54]   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?
nsol_found = 0 + 0 + 0 + 0 + 1 + 1 = 2
nsol_bound = 0 + 0 + 0 + 0 + 1 + 1 = 2
nsol_qnd = 0 + 0 + 4230 + 2643 + 1797 + 943 + 687 + 231 + 240 + 174 + 83 + 49 + 46 + 18 + 1 + 0 + 0 + 0 + 0 + 1 + 4 = 11147
nsol_shown = 0 + 0 + 0 + 0 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 = 29
nsol_abs = 1 + 1 + 30 + 94 + 53 = 179
search calls = 1 + 22 + 627 + 527 + 434 + 288 + 194 + 106 + 72 + 45 + 23 + 16 + 11 + 5 + 4 + 3 + 3 + 3 + 3 + 3 + 2 = 2392
sync_upper_bound_calls = 3394750 + 5218430 = 8613180
time = 38.720497



==> anc/csyncauto7.log <==
N = 7, preparing
sync_upper_bound_calls = 0 + 0 = 0
time = 17.173582

N = 7, bound = 63
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = o   ao = c   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,43,52,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,55,64]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = [02,1-,2-,34,4-,5-,66]   al = c   am = b   an = f   ao = o   ap = b   aq = f   ar = s   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = f   az = o   ba = b   bb = f   bc = ah   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,42,53,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,32,45,5-,66]   n = b   o = e   p = b   q = [0-,10,2-,32,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = e   ad = b   ae = [0-,10,2-,32,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = e   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,54,65]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,20,31,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [01,11,22,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = [0-,12,21,30,4-,5-,6-]   ar = [02,12,21,3-,4-,5-,6-]   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = b   aq = c   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,20,31,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,12,2-,3-,4-,5-,64]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,40,51,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = [0-,1-,2-,3-,41,50,6-]   bk = a
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,23,3-,44,55,66]   f = b   g = [0-,10,2-,34,43,52,66]   h = b   i = c   j = b   k = e   l = b   m = [0-,10,2-,33,45,5-,66]   n = b   o = c   p = b   q = [0-,10,22,3-,4-,55,64]   r = b   s = e   t = b   u = g   v = b   w = c   x = b   y = e   z = b   aa = m   ab = b   ac = c   ad = b   ae = [0-,10,22,3-,4-,56,6-]   af = b   ag = e   ah = b   ai = g   aj = b   ak = m   al = b   am = q   an = b   ao = g   ap = [02,1-,21,30,4-,5-,6-]   aq = a   ar = b   as = e   at = b   au = g   av = b   aw = m   ax = b   ay = ae   az = b   ba = [0-,14,2-,3-,4-,5-,62]   bb = e   bc = m   bd = c   be = ae   bf = e   bg = g   bh = m   bi = q   bj = g   bk = c
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 464 = 464
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 464 = 464
nsol_qnd = 0
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 464 = 464
nsol_abs = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 64 + 80 + 64 + 128 + 128 = 464
search calls = 1 + 49 + 2915 + 12603 + 22378 + 24100 + 11005 + 3943 + 4712 + 6064 + 7634 + 8538 + 7206 + 4805 + 3073 + 1625 + 694 + 318 + 163 + 70 + 70 + 134 + 142 + 246 + 318 + 254 + 270 + 294 + 318 + 326 + 334 + 130 + 130 + 26 + 12 + 12 + 12 + 16 + 16 + 16 + 24 + 24 + 40 + 72 + 88 + 88 + 88 + 88 + 88 + 88 + 88 + 120 + 120 + 176 + 240 + 240 + 240 + 240 + 240 + 240 + 240 + 240 + 464 = 128548
sync_upper_bound_calls = 427486053 + 1349526905 = 1777012958
time = 19570.799522

N = 7, bound = 63, nsymbols = 8
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,12,2-,30,45,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,12,2-,30,4-,56,6-]   ai = b   aj = f   ak = b   al = h   am = b   an = o   ao = c   ap = b   aq = s   ar = c   as = b   at = f   au = h   av = c   aw = a   ax = b   ay = o   az = c   ba = b   bb = ah   bc = c   bd = b   be = f   bf = h   bg = o   bh = s   bi = h   bj = c   bk = a
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_qnd = 0 + 0 + 0 + 0 + 0 + 0 + 2 + 2 + 24 + 36 + 50 + 96 + 119 + 25 + 28 + 0 + 8 + 0 + 9 + 0 + 64 + 1 + 0 + 34 + 0 + 4 + 0 + 2 + 1 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 1 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 0 + 0 + 1 = 511
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 40 + 24 = 64
minimum abs = 8
search calls = 1 + 49 + 2915 + 12603 + 22378 + 24100 + 11005 + 3941 + 4708 + 6036 + 7570 + 8433 + 7065 + 4579 + 2859 + 1439 + 620 + 304 + 155 + 53 + 53 + 53 + 54 + 86 + 118 + 86 + 86 + 88 + 88 + 88 + 88 + 12 + 12 + 9 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 = 121763
sync_upper_bound_calls = 426868185 + 1346000032 = 1772868217
time = 19400.614385

N = 7, bound = 62, nsymbols = 8
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,20,31,44,55,66]   d = a   e = b   f = [0-,13,20,3-,44,55,66]   g = b   h = [0-,10,2-,34,42,53,66]   i = b   j = c   k = a   l = b   m = f   n = b   o = [0-,10,2-,35,42,5-,66]   p = b   q = f   r = b   s = [0-,12,2-,30,4-,54,65]   t = b   u = f   v = b   w = h   x = b   y = c   z = a   aa = b   ab = f   ac = b   ad = o   ae = b   af = f   ag = b   ah = [0-,14,2-,32,4-,56,6-]   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?   ay = ?   az = ?   ba = ?   bb = ?   bc = ?   bd = ?   be = ?   bf = ?   bg = ?   bh = ?   bi = ?   bj = ?
   a = [00,10,22,33,44,55,66]   b = [02,1-,20,31,44,55,66]   c = [00,11,23,3-,44,55,66]   d = a   e = b   f = c   g = [0-,14,2-,30,42,53,66]   h = b   i = c   j = a   k = b   l = c   m = [0-,11,2-,33,45,5-,66]   n = a   o = b   p = a   q = [00,1-,22,3-,4-,54,65]   r = c   s = b   t = c   u = g   v = b   w = c   x = a   y = b   z = c   aa = m   ab = a   ac = b   ad = a   ae = [00,1-,22,3-,4-,56,6-]   af = c   ag = b   ah = c   ai = g   aj = b   ak = c   al = b   am = m   an = a   ao = q   ap = b   aq = c   ar = b   as = g   at = b   au = a   av = b   aw = c   ax = b   ay = m   az = a   ba = ae   bb = b   bc = c   bd = b   be = g   bf = m   bg = q   bh = g   bi = b   bj = a
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 31 = 31
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 31 = 31
nsol_qnd = 0 + 0 + 0 + 0 + 0 + 83 + 141 + 359 + 477 + 675 + 892 + 880 + 502 + 223 + 83 + 12 + 105 + 82 + 45 + 18 + 48 + 4 + 9 + 9 + 0 + 8 + 122 + 8 + 6 + 76 + 0 + 4 + 0 + 1 + 0 + 0 + 0 + 1 + 0 + 0 + 5 + 8 + 4 + 0 + 0 + 0 + 0 + 0 + 0 + 1 + 42 + 8 + 7 + 0 + 0 + 4 + 0 + 0 + 0 + 0 + 18 = 4970
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_abs = 0 + 0 + 0 + 0 + 0 + 0 + 10 + 745 + 10420 + 26568 + 110048 + 144384 = 292175
minimum abs = 7
search calls = 1 + 49 + 3382 + 16278 + 30146 + 33250 + 16024 + 7674 + 9584 + 13122 + 15918 + 16571 + 13541 + 8611 + 5515 + 2741 + 1276 + 654 + 233 + 103 + 107 + 129 + 133 + 141 + 150 + 141 + 141 + 120 + 136 + 142 + 60 + 48 + 46 + 22 + 13 + 13 + 13 + 13 + 13 + 13 + 13 + 21 + 29 + 37 + 37 + 37 + 37 + 37 + 37 + 37 + 37 + 23 + 19 + 17 + 17 + 17 + 17 + 17 + 17 + 17 + 17 + 31 = 196835
sync_upper_bound_calls = 583276941 + 1877923311 = 2461200252
time = 27121.315153

N = 7, bound = 61, nsymbols = 7
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,21,30,44,55,66]   d = a   e = b   f = [0-,10,24,3-,43,52,66]   g = b   h = c   i = a   j = b   k = f   l = b   m = [0-,13,2-,30,45,5-,66]   n = b   o = c   p = b   q = [0-,13,20,3-,4-,54,65]   r = b   s = c   t = b   u = f   v = b   w = c   x = a   y = b   z = f   aa = b   ab = m   ac = b   ad = c   ae = b   af = [0-,13,20,3-,44,56,6-]   ag = b   ah = c   ai = b   aj = f   ak = b   al = m   am = c   an = b   ao = c   ap = q   aq = b   ar = c   as = f   at = c   au = a   av = b   aw = af   ax = m   ay = b   az = c   ba = af   bb = b   bc = c   bd = f   be = m   bf = q   bg = f   bh = c   bi = a
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 75 = 75
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 75 = 75
nsol_qnd = 0 + 0 + 0 + 0 + 0 + 218 + 557 + 1717 + 2498 + 3201 + 4467 + 4163 + 1905 + 751 + 509 + 184 + 331 + 292 + 134 + 47 + 35 + 2 + 0 + 2 + 1 + 83 + 81 + 2 + 76 + 22 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 6 + 8 + 1 + 3 + 0 + 0 + 0 + 0 + 2 + 62 + 0 + 2 + 1 + 12 + 0 + 0 + 0 + 0 + 0 + 0 + 4 = 21379
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 0 + 0 + 0 + 13 + 2541 + 30811 + 121656 + 350112 = 505133
minimum abs = 7
search calls = 1 + 61 + 3953 + 20777 + 40175 + 45832 + 23312 + 15335 + 20970 + 27474 + 31496 + 29906 + 21970 + 13115 + 7152 + 3931 + 2273 + 1176 + 337 + 163 + 181 + 192 + 193 + 193 + 193 + 194 + 165 + 162 + 88 + 49 + 24 + 17 + 5 + 5 + 5 + 5 + 5 + 5 + 6 + 6 + 8 + 10 + 12 + 15 + 15 + 15 + 15 + 15 + 27 + 45 + 45 + 45 + 81 + 75 + 75 + 75 + 75 + 75 + 75 + 75 + 75 = 312050
sync_upper_bound_calls = 800301792 + 2636926807 = 3437228599
time = 37779.215731

N = 7, bound = 60, nsymbols = 7
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,12,21,30,44,55,66]   d = a   e = b   f = [0-,10,24,3-,42,53,66]   g = b   h = c   i = a   j = b   k = [0-,10,24,35,43,5-,66]   l = b   m = k   n = b   o = c   p = b   q = [0-,13,20,3-,4-,54,65]   r = b   s = c   t = b   u = f   v = b   w = c   x = a   y = b   z = k   aa = b   ab = k   ac = b   ad = c   ae = b   af = [0-,10,22,3-,4-,56,6-]   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?   ay = ?   az = ?   ba = ?   bb = ?   bc = ?   bd = ?   be = ?   bf = ?   bg = ?   bh = ?
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,32,44,55,66]   c = a   d = [01,1-,24,32,43,55,66]   e = a   f = d   g = a   h = b   i = a   j = d   k = a   l = d   m = a   n = [01,1-,2-,32,4-,54,66]   o = a   p = d   q = a   r = d   s = a   t = b   u = a   v = d   w = a   x = d   y = a   z = [01,1-,2-,36,4-,52,65]   aa = a   ab = z   ac = a   ad = d   ae = a   af = d   ag = a   ah = n   ai = a   aj = d   ak = a   al = d   am = a   an = [02,1-,20,31,4-,56,6-]   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?   ay = ?   az = ?   ba = ?   bb = ?   bc = ?   bd = ?   be = ?   bf = ?   bg = ?   bh = ?
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1004 + 2 = 1006
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1004 = 1004
nsol_qnd = 0 + 0 + 0 + 0 + 6130 + 2144 + 2473 + 5550 + 7914 + 10219 + 12501 + 9413 + 4635 + 2059 + 974 + 563 + 765 + 807 + 351 + 102 + 86 + 18 + 16 + 16 + 46 + 276 + 208 + 157 + 215 + 63 + 0 + 8 + 8 + 0 + 0 + 0 + 0 + 6 + 30 + 79 + 29 + 2 + 16 + 0 + 14 + 0 + 16 + 577 + 48 + 191 + 24 + 409 + 28 + 2 + 4 + 0 + 1 + 0 + 176 + 4 = 69373
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_abs = 0 + 0 + 0 + 0 + 0 + 5 + 1299 + 26814 + 618349 + 3897700 + 3176799 + 13937088 + 38376556 + 40944832 = 100979442
minimum abs = 6
search calls = 1 + 61 + 4435 + 25565 + 53093 + 56449 + 34365 + 28150 + 38255 + 49380 + 54839 + 50917 + 37469 + 21372 + 12037 + 7055 + 4420 + 2171 + 798 + 570 + 634 + 674 + 692 + 708 + 725 + 708 + 660 + 453 + 238 + 162 + 136 + 85 + 50 + 50 + 48 + 48 + 48 + 48 + 48 + 56 + 74 + 83 + 97 + 97 + 113 + 115 + 147 + 163 + 330 + 416 + 563 + 1131 + 953 + 947 + 949 + 949 + 953 + 956 + 960 + 1004 + 2 = 498675
sync_upper_bound_calls = 1071983979 + 5899035597 = 6971019576
time = 80573.540304

N = 7, bound = 59, nsymbols = 6
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,24,32,43,55,66]   f = b   g = e   h = b   i = c   j = b   k = e   l = b   m = e   n = b   o = [0-,12,2-,30,4-,54,66]   p = b   q = e   r = b   s = e   t = b   u = c   v = b   w = e   x = b   y = e   z = b   aa = [0-,16,2-,32,4-,50,65]   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?   ay = ?   az = ?   ba = ?   bb = ?   bc = ?   bd = ?   be = ?   bf = ?   bg = ?
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 118 = 118
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 118 = 118
nsol_qnd = 0 + 0 + 0 + 0 + 19390 + 13571 + 12864 + 16848 + 22906 + 25088 + 21756 + 15147 + 8899 + 4029 + 1988 + 573 + 216 + 79 + 102 + 105 + 73 + 28 + 37 + 164 + 296 + 286 + 276 + 343 + 126 + 64 + 6 + 16 + 0 + 0 + 0 + 0 + 4 + 8 + 35 + 21 + 6 + 20 + 0 + 25 + 0 + 20 + 380 + 30 + 104 + 8 + 280 + 0 + 0 + 0 + 0 + 0 + 0 + 116 = 166333
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 0 + 0 + 37 + 10148 + 97251 + 745996 + 5138908 + 2013873 = 8006213
minimum abs = 6
search calls = 1 + 61 + 4874 + 31936 + 70882 + 68944 + 43247 + 35850 + 43401 + 48874 + 46770 + 38166 + 24927 + 13149 + 6097 + 2658 + 1089 + 434 + 337 + 368 + 378 + 384 + 408 + 421 + 425 + 385 + 347 + 263 + 172 + 134 + 84 + 21 + 17 + 17 + 17 + 17 + 17 + 17 + 17 + 30 + 37 + 52 + 52 + 72 + 73 + 93 + 93 + 234 + 231 + 200 + 198 + 78 + 78 + 78 + 78 + 78 + 78 + 78 + 118 = 487635
sync_upper_bound_calls = 1202966720 + 4234430639 = 5437397359
time = 57965.116273

N = 7, bound = 58, nsymbols = 6
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,10,24,32,43,55,66]   f = b   g = e   h = b   i = c   j = b   k = e   l = b   m = e   n = b   o = [0-,12,2-,30,4-,54,66]   p = b   q = e   r = b   s = e   t = b   u = c   v = b   w = e   x = b   y = e   z = b   aa = [0-,15,2-,32,4-,56,60]   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?   ay = ?   az = ?   ba = ?   bb = ?   bc = ?   bd = ?   be = ?   bf = ?
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,32,44,55,66]   c = a   d = [01,1-,24,32,43,55,66]   e = a   f = d   g = a   h = b   i = a   j = d   k = a   l = d   m = a   n = [02,1-,2-,31,4-,54,66]   o = a   p = d   q = a   r = d   s = a   t = b   u = a   v = d   w = a   x = d   y = a   z = [06,1-,2-,32,4-,51,65]   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?   ay = ?   az = ?   ba = ?   bb = ?   bc = ?   bd = ?   be = ?   bf = ?
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 30 = 30
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 30 = 30
nsol_qnd = 0 + 0 + 0 + 39893 + 46373 + 26694 + 23843 + 29108 + 39424 + 41500 + 36483 + 25630 + 15461 + 7855 + 3841 + 1257 + 623 + 239 + 240 + 229 + 134 + 173 + 378 + 500 + 806 + 918 + 949 + 841 + 506 + 44 + 36 + 15 + 1 + 0 + 1 + 0 + 9 + 15 + 6 + 0 + 2 + 0 + 2 + 2 + 6 + 10 + 2 + 22 + 4 = 344075
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_abs = 0 + 0 + 0 + 0 + 1 + 155 + 2136 + 5974 + 12352 = 20618
minimum abs = 5
search calls = 1 + 63 + 5390 + 39934 + 56348 + 53551 + 42264 + 41146 + 53871 + 62819 + 62148 + 51284 + 35531 + 19779 + 9869 + 4671 + 2080 + 1080 + 971 + 1040 + 1088 + 1159 + 1170 + 1240 + 1333 + 1262 + 996 + 714 + 633 + 544 + 116 + 19 + 14 + 14 + 15 + 15 + 20 + 28 + 29 + 29 + 31 + 31 + 29 + 25 + 27 + 33 + 31 + 31 + 23 + 22 + 22 + 22 + 22 + 22 + 22 + 22 + 22 + 30 = 554745
sync_upper_bound_calls = 1152670133 + 4177960045 = 5330630178
time = 55754.751259

N = 7, bound = 57, nsymbols = 5
   a = [00,10,22,33,44,55,66]   b = [02,10,23,31,44,55,66]   c = b   d = b   e = a   f = b   g = b   h = b   i = a   j = b   k = b   l = b   m = [0-,14,2-,3-,40,53,66]   n = b   o = a   p = b   q = b   r = b   s = a   t = b   u = b   v = b   w = [0-,16,2-,3-,40,5-,65]   x = b   y = b   z = b   aa = [0-,14,2-,3-,4-,55,60]   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?   ay = ?   az = ?   ba = ?   bb = ?   bc = ?   bd = ?   be = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 0 + 0 + 66815 + 60161 + 43026 + 46993 + 53301 + 55571 + 53816 + 45327 + 26142 + 13829 + 5978 + 2552 + 1242 + 635 + 353 + 221 + 195 + 184 + 464 + 513 + 691 + 705 + 559 + 747 + 296 + 130 = 480446
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 0 + 1 + 29 + 50 = 80
minimum abs = 5
search calls = 1 + 63 + 5953 + 49732 + 61004 + 57136 + 50050 + 48130 + 55708 + 59182 + 52298 + 38045 + 24180 + 12861 + 6748 + 3125 + 1246 + 716 + 642 + 726 + 863 + 929 + 965 + 946 + 877 + 743 + 451 + 156 + 47 + 8 + 5 = 533536
sync_upper_bound_calls = 1185271383 + 4492076540 = 5677347923
time = 57864.261097

N = 7, bound = 56, nsymbols = 5
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,45,56,64]   c = [0-,11,22,33,44,55,64]   d = a   e = b   f = a   g = b   h = c   i = a   j = b   k = a   l = b   m = a   n = [04,1-,22,35,4-,5-,61]   o = a   p = b   q = a   r = b   s = c   t = a   u = b   v = a   w = b   x = a   y = [02,1-,23,31,4-,5-,64]   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?   ay = ?   az = ?   ba = ?   bb = ?   bc = ?   bd = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 0 + 0 + 103496 + 102065 + 70895 + 74929 + 66069 + 61521 + 55943 + 41795 + 21392 + 10348 + 4512 + 1690 + 396 + 228 + 384 + 459 + 419 + 510 + 595 + 768 + 1190 + 1272 + 1206 + 1041 + 540 + 198 + 0 + 0 + 1 + 0 + 0 + 0 + 0 + 2 + 3 + 0 + 0 + 4 + 0 + 0 + 0 + 0 + 12 = 623883
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 0 + 3 + 214 + 72 = 289
minimum abs = 5
search calls = 1 + 63 + 6606 + 61927 + 69948 + 52870 + 42598 + 39694 + 40984 + 39313 + 32647 + 23079 + 13145 + 5258 + 1989 + 944 + 730 + 655 + 702 + 817 + 978 + 1063 + 1199 + 1163 + 978 + 622 + 431 + 190 + 51 + 7 + 7 + 7 + 6 + 4 + 4 + 4 + 4 + 6 + 7 + 8 + 8 + 6 + 6 + 6 + 6 + 6 = 440747
sync_upper_bound_calls = 1124078726 + 4321026929 = 5445105655
time = 54350.520071

N = 7, bound = 55, nsymbols = 5
   a = [00,10,22,33,44,55,66]   b = [01,1-,22,33,44,55,66]   c = [0-,10,22,32,44,55,66]   d = b   e = [0-,14,25,32,40,56,63]   f = b   g = e   h = b   i = e   j = b   k = c   l = b   m = e   n = b   o = e   p = b   q = e   r = b   s = c   t = b   u = e   v = b   w = e   x = b   y = e   z = b   aa = [04,12,2-,30,46,5-,6-]   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?   ay = ?   az = ?   ba = ?   bb = ?   bc = ?
nsol_found = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_bound = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_qnd = 0 + 0 + 0 + 154128 + 159156 + 103140 + 97644 + 79112 + 64209 + 54336 + 34496 + 17053 + 9932 + 4117 + 1408 + 358 + 231 + 301 + 432 + 548 + 1067 + 1332 + 876 + 655 + 1105 + 1334 + 707 + 213 + 26 + 0 + 0 + 2 + 4 + 4 + 10 + 2 + 2 + 6 + 8 + 134 + 12 + 0 + 0 + 2 + 4 = 788106
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 0 + 48 + 1077 + 12224 = 13349
minimum abs = 5
search calls = 1 + 63 + 7417 + 78631 + 83858 + 54659 + 42810 + 42108 + 41554 + 37265 + 29459 + 20066 + 10331 + 3596 + 1493 + 890 + 769 + 792 + 939 + 1081 + 1137 + 1108 + 944 + 889 + 728 + 371 + 131 + 39 + 23 + 21 + 21 + 23 + 23 + 23 + 23 + 29 + 43 + 57 + 66 + 66 + 10 + 4 + 4 + 4 + 4 + 2 + 2 + 2 + 2 + 2 + 2 + 2 + 2 + 2 + 2 = 463593
sync_upper_bound_calls = 1221869953 + 4792664942 = 6014534895
time = 60314.934066

N = 7, bound = 54, nsymbols = 5
   a = [00,10,22,33,44,55,66]   b = [00,12,21,33,44,55,66]   c = a   d = [03,1-,22,31,44,55,66]   e = b   f = d   g = a   h = b   i = a   j = d   k = d   l = b   m = [0-,1-,20,3-,43,55,66]   n = d   o = b   p = d   q = a   r = b   s = a   t = d   u = d   v = b   w = [0-,1-,25,3-,40,56,64]   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?   ay = ?   az = ?   ba = ?   bb = ?
   a = [00,10,22,33,44,55,66]   b = [02,10,23,31,44,55,66]   c = b   d = b   e = a   f = b   g = b   h = b   i = a   j = b   k = b   l = b   m = [0-,13,2-,3-,40,55,66]   n = b   o = a   p = b   q = b   r = b   s = a   t = b   u = b   v = b   w = [0-,15,2-,3-,40,56,64]   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?   ay = ?   az = ?   ba = ?   bb = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 0 + 89026 + 78237 + 72076 + 55003 + 44616 + 35075 + 37696 + 30553 + 18446 + 9645 + 5648 + 2167 + 517 + 162 + 44 + 95 + 159 + 122 + 231 + 166 + 152 + 62 + 45 + 32 + 22 = 479997
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_abs = 0 + 0 + 0 + 1 + 6 + 35 + 12 = 54
minimum abs = 4
search calls = 1 + 69 + 8395 + 11032 + 12141 + 12049 + 13790 + 16985 + 18926 + 18580 + 15412 + 9955 + 4386 + 1113 + 487 + 286 + 229 + 245 + 247 + 242 + 239 + 199 + 159 + 48 + 14 + 11 + 2 = 145242
sync_upper_bound_calls = 403458185 + 1309183099 = 1712641284
time = 18454.018290

N = 7, bound = 53, nsymbols = 4
   a = [00,10,22,33,44,55,66]   b = [02,1-,21,30,44,56,65]   c = a   d = b   e = [0-,11,25,3-,44,52,63]   f = a   g = b   h = a   i = b   j = a   k = b   l = e   m = a   n = [01,1-,2-,33,46,54,65]   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?   ay = ?   az = ?   ba = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 0 + 117321 + 89612 + 80858 + 62396 + 52234 + 38033 + 33795 + 23686 + 13527 + 6947 + 3394 + 1542 + 465 + 333 + 76 + 55 + 40 + 104 + 35 + 75 + 89 + 142 + 84 + 84 + 26 = 524953
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 1 + 5 = 6
minimum abs = 4
search calls = 1 + 69 + 9640 + 10256 + 10258 + 9234 + 9692 + 10106 + 9533 + 7876 + 5013 + 2448 + 1082 + 569 + 323 + 151 + 60 + 54 + 55 + 63 + 48 + 50 + 54 + 49 + 25 + 11 + 2 = 86722
sync_upper_bound_calls = 297457322 + 1052787291 = 1350244613
time = 13391.956789

N = 7, bound = 52, nsymbols = 4
   a = [00,10,22,33,44,55,66]   b = [01,1-,20,33,44,55,66]   c = a   d = b   e = [0-,13,21,34,42,56,65]   f = e   g = e   h = a   i = b   j = a   k = b   l = e   m = e   n = e   o = a   p = b   q = a   r = b   s = e   t = e   u = e   v = [0-,1-,20,3-,4-,54,65]   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?   ay = ?   az = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 0 + 155481 + 81541 + 39981 + 20887 + 15258 + 11830 + 10108 + 6736 + 3066 + 1681 + 808 + 318 + 30 + 63 + 6 + 22 + 44 + 154 + 36 + 56 + 76 + 20 = 348202
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 0 + 6 + 22 + 12 = 40
minimum abs = 4
search calls = 1 + 71 + 11069 + 8696 + 6410 + 5194 + 5722 + 5780 + 5170 + 4085 + 2268 + 641 + 170 + 95 + 100 + 110 + 109 + 112 + 109 + 92 + 75 + 69 + 22 + 2 = 56172
sync_upper_bound_calls = 212697025 + 812564414 = 1025261439
time = 9689.644958

N = 7, bound = 51, nsymbols = 4
   a = [00,10,22,33,44,55,66]   b = [01,1-,20,33,44,55,66]   c = a   d = b   e = [0-,13,21,34,42,56,65]   f = e   g = e   h = a   i = b   j = a   k = b   l = e   m = e   n = e   o = a   p = b   q = a   r = b   s = e   t = e   u = e   v = [0-,1-,24,3-,46,50,65]   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?   ay = ?
   a = [00,10,22,33,44,55,66]   b = [02,10,23,34,41,56,65]   c = b   d = b   e = b   f = a   g = b   h = b   i = b   j = b   k = a   l = b   m = b   n = b   o = b   p = a   q = b   r = b   s = b   t = b   u = [0-,10,2-,3-,4-,53,66]   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?   ay = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 12319 + 10975 + 7517 + 15313 + 16842 + 17539 + 16719 + 14208 + 9414 + 4401 + 2707 + 1129 + 458 + 128 + 132 + 48 + 185 + 364 + 301 + 86 + 238 + 158 + 26 = 131207
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_abs = 0 + 0 + 1 + 6 + 23 + 72 = 102
minimum abs = 3
search calls = 1 + 71 + 304 + 1859 + 3937 + 5223 + 6955 + 7634 + 7186 + 5571 + 2939 + 816 + 281 + 247 + 284 + 298 + 308 + 318 + 260 + 217 + 179 + 132 + 40 + 2 = 45062
sync_upper_bound_calls = 155029301 + 274283873 = 429313174
time = 5739.699090

N = 7, bound = 50, nsymbols = 3
   a = [00,10,22,33,44,55,66]   b = [02,10,23,34,41,56,65]   c = b   d = b   e = b   f = a   g = b   h = b   i = b   j = b   k = a   l = b   m = b   n = b   o = b   p = a   q = b   r = b   s = b   t = b   u = [0-,13,2-,3-,45,50,66]   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 13730 + 14324 + 9809 + 7367 + 4297 + 2080 + 762 + 473 + 387 + 351 + 269 + 221 + 89 + 2 + 12 + 14 + 14 + 22 + 38 + 88 + 20 = 54369
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 4 + 6 + 6 + 12 = 28
minimum abs = 3
search calls = 1 + 78 + 357 + 574 + 456 + 322 + 251 + 205 + 172 + 133 + 81 + 49 + 34 + 19 + 17 + 17 + 23 + 24 + 23 + 23 + 20 + 2 = 2881
sync_upper_bound_calls = 18758642 + 48307398 = 67066040
time = 739.490784

N = 7, bound = 49, nsymbols = 3
   a = [00,10,22,33,44,55,66]   b = [02,10,23,34,41,56,65]   c = b   d = b   e = b   f = a   g = b   h = b   i = b   j = b   k = a   l = b   m = b   n = b   o = b   p = a   q = b   r = b   s = b   t = [0-,1-,2-,3-,40,53,65]   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 15123 + 16995 + 12269 + 9345 + 5429 + 2631 + 1042 + 704 + 672 + 505 + 351 + 282 + 103 + 9 + 16 + 25 + 30 + 50 + 134 + 108 + 28 = 65851
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 + 10 + 2 + 4 = 17
minimum abs = 3
search calls = 1 + 78 + 411 + 703 + 559 + 433 + 339 + 278 + 213 + 150 + 95 + 60 + 42 + 28 + 27 + 32 + 35 + 36 + 35 + 34 + 20 + 2 = 3611
sync_upper_bound_calls = 22242022 + 54995347 = 77237369
time = 866.624770

N = 7, bound = 48, nsymbols = 3
   a = [00,10,21,33,44,55,66]   b = a   c = [03,10,2-,34,42,56,65]   d = a   e = c   f = a   g = c   h = a   i = a   j = c   k = c   l = a   m = c   n = a   o = a   p = c   q = c   r = c   s = a   t = [0-,10,2-,3-,4-,54,65]   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 17537 + 4326 + 2956 + 2766 + 1277 + 828 + 637 + 373 + 296 + 145 + 1 + 1 + 6 + 1 + 6 + 8 + 8 + 45 + 33 + 16 = 31266
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 + 3 + 6 = 10
minimum abs = 3
search calls = 1 + 94 + 102 + 106 + 165 + 177 + 167 + 155 + 111 + 56 + 16 + 7 + 11 + 13 + 12 + 12 + 14 + 14 + 14 + 9 + 2 = 1258
sync_upper_bound_calls = 9880987 + 16931089 = 26812076
time = 343.801005

N = 7, bound = 47, nsymbols = 3
   a = [00,10,22,33,44,55,66]   b = [02,10,23,31,44,56,65]   c = b   d = b   e = a   f = b   g = b   h = b   i = a   j = b   k = b   l = b   m = [0-,10,2-,3-,45,53,64]   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 19163 + 20569 + 17840 + 13806 + 7918 + 4127 + 2049 + 1422 + 1116 + 778 + 338 + 227 + 82 + 34 + 46 + 30 + 77 + 127 + 124 + 34 = 89907
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 7 + 34 + 21 = 62
minimum abs = 3
search calls = 1 + 94 + 589 + 950 + 849 + 611 + 490 + 404 + 282 + 166 + 79 + 40 + 33 + 36 + 38 + 48 + 45 + 45 + 44 + 26 + 4 = 4874
sync_upper_bound_calls = 29210496 + 69523585 = 98734081
time = 1120.095755

N = 7, bound = 46, nsymbols = 3
   a = [00,10,21,33,44,55,66]   b = a   c = [03,10,2-,34,42,56,65]   d = a   e = c   f = a   g = c   h = a   i = a   j = c   k = c   l = a   m = c   n = a   o = a   p = c   q = c   r = c   s = [0-,1-,20,3-,4-,54,65]   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 22030 + 5953 + 4282 + 4221 + 2160 + 1543 + 1269 + 861 + 679 + 303 + 4 + 8 + 50 + 37 + 48 + 81 + 118 + 191 + 100 + 28 = 43966
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 + 6 + 10 = 17
minimum abs = 3
search calls = 1 + 94 + 105 + 129 + 206 + 258 + 266 + 254 + 168 + 68 + 28 + 14 + 24 + 35 + 43 + 49 + 49 + 44 + 38 + 14 + 2 = 1889
sync_upper_bound_calls = 13861196 + 20485982 = 34347178
time = 470.075946

N = 7, bound = 45, nsymbols = 3
   a = [00,10,21,33,44,55,66]   b = a   c = [03,1-,20,34,42,56,65]   d = c   e = c   f = a   g = a   h = c   i = c   j = c   k = a   l = a   m = c   n = c   o = c   p = a   q = [0-,14,2-,3-,4-,51,65]   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 24671 + 6896 + 5242 + 5205 + 2731 + 2003 + 1773 + 1291 + 1030 + 382 + 12 + 36 + 60 + 91 + 128 + 186 + 319 + 283 + 152 + 32 = 52523
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 + 20 + 12 = 33
minimum abs = 3
search calls = 1 + 94 + 109 + 148 + 260 + 320 + 333 + 303 + 190 + 78 + 33 + 32 + 43 + 54 + 62 + 77 + 80 + 75 + 48 + 14 + 2 = 2356
sync_upper_bound_calls = 17741378 + 23072293 = 40813671
time = 589.766767

N = 7, bound = 44, nsymbols = 3
   a = [00,10,21,33,44,55,66]   b = a   c = [03,10,2-,32,45,56,64]   d = a   e = c   f = a   g = a   h = c   i = c   j = a   k = [0-,14,2-,3-,46,50,63]   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 27702 + 8350 + 5465 + 5451 + 2934 + 2282 + 2287 + 1854 + 1426 + 479 + 0 + 9 + 6 + 0 + 0 + 4 = 58249
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 + 4 = 5
minimum abs = 3
search calls = 1 + 111 + 206 + 307 + 373 + 404 + 408 + 320 + 178 + 60 + 13 + 4 + 5 + 3 + 1 + 1 + 1 = 2396
sync_upper_bound_calls = 22733344 + 32228496 = 54961840
time = 753.722985

N = 7, bound = 43, nsymbols = 3
   a = [00,10,21,33,44,55,66]   b = a   c = [03,1-,20,32,45,56,64]   d = c   e = a   f = a   g = c   h = c   i = a   j = [0-,14,2-,3-,46,53,61]   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 30451 + 9404 + 6420 + 6515 + 3775 + 3349 + 3169 + 2677 + 1935 + 633 + 2 + 15 + 14 + 0 + 8 + 4 = 68371
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 + 8 = 9
minimum abs = 3
search calls = 1 + 111 + 208 + 319 + 409 + 452 + 460 + 370 + 186 + 59 + 13 + 6 + 6 + 4 + 2 + 2 + 1 = 2609
sync_upper_bound_calls = 27515994 + 34031258 = 61547252
time = 889.746166

N = 7, bound = 42, nsymbols = 3
   a = [00,10,21,33,44,55,66]   b = a   c = [02,1-,2-,30,44,56,65]   d = a   e = a   f = c   g = a   h = [0-,14,2-,36,45,52,63]   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 33504 + 11152 + 4409 + 3374 + 1642 + 1187 + 952 + 611 + 46 = 56877
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 = 1
minimum abs = 3
search calls = 1 + 111 + 258 + 372 + 401 + 378 + 306 + 141 + 37 + 2 = 2007
sync_upper_bound_calls = 20232702 + 34662875 = 54895577
time = 695.029688

N = 7, bound = 41, nsymbols = 3
   a = [00,10,21,33,44,55,66]   b = a   c = [02,1-,2-,30,44,55,66]   d = a   e = a   f = c   g = a   h = [0-,14,2-,32,45,56,63]   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 36526 + 13026 + 5594 + 4255 + 1906 + 1429 + 1099 + 738 + 51 = 64624
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 + 0 + 2 = 3
minimum abs = 3
search calls = 1 + 111 + 280 + 440 + 504 + 460 + 326 + 137 + 35 + 2 = 2296
sync_upper_bound_calls = 23073787 + 37638533 = 60712320
time = 785.785273

N = 7, bound = 40, nsymbols = 3
   a = [00,10,21,33,44,55,66]   b = a   c = [01,13,2-,32,45,56,64]   d = a   e = a   f = c   g = c   h = c   i = [0-,1-,24,3-,46,53,62]   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 39861 + 15296 + 6343 + 4798 + 2582 + 2057 + 1345 + 851 + 150 + 29 + 3 + 6 + 3 + 130 + 0 + 0 + 0 + 0 + 0 + 0 + 6 + 0 + 0 + 0 + 0 + 0 + 30 = 73490
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 0 + 1 + 19 + 194 + 2981 + 48391 + 116424 = 168010
minimum abs = 3
search calls = 1 + 118 + 351 + 543 + 612 + 559 + 399 + 168 + 66 + 46 + 41 + 38 + 37 + 36 + 35 + 1 + 1 + 1 + 1 + 3 + 9 + 15 + 15 + 15 + 15 + 15 + 15 + 15 = 3171
sync_upper_bound_calls = 38184954 + 54792621 = 92977575
time = 1286.338945

N = 7, bound = 39, nsymbols = 3
   a = [00,10,21,32,44,55,66]   b = a   c = a   d = [04,10,2-,3-,45,53,66]   e = a   f = a   g = d   h = a   i = a   j = d   k = a   l = a   m = a   n = d   o = d   p = a   q = a   r = d   s = a   t = a   u = a   v = d   w = d   x = d   y = a   z = a   aa = [0-,10,2-,3-,4-,5-,65]   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?
   a = [00,10,21,33,44,55,66]   b = a   c = [03,10,2-,34,45,56,62]   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 114 + 295 + 1094 + 965 + 814 + 547 + 563 + 49 + 76 + 87 + 64 + 0 + 8 + 209 + 144 + 0 + 0 + 2 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 5032
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 2 = 2
nsol_abs = 0 + 1 + 1 + 6 + 30 = 38
minimum abs = 2
search calls = 1 + 4 + 40 + 113 + 193 + 178 + 110 + 50 + 60 + 75 + 72 + 69 + 69 + 68 + 36 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 = 1150
sync_upper_bound_calls = 41372994 + 21586537 = 62959531
time = 1234.161822

N = 7, bound = 38, nsymbols = 2
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 46839 + 8510 + 757 + 16 = 56122
nsol_shown = 0
nsol_abs = 0 + 1 = 1
minimum abs > 2
search calls = 1 + 118 + 48 + 8 + 1 = 176
sync_upper_bound_calls = 4694625 + 4770175 = 9464800
time = 152.536173

N = 7, bound = 37, nsymbols = 2
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 50519 + 9121 + 884 + 30 = 60554
nsol_shown = 0
nsol_abs = 0 + 1 = 1
minimum abs > 2
search calls = 1 + 124 + 54 + 14 + 1 = 194
sync_upper_bound_calls = 4949117 + 4917593 = 9866710
time = 160.303286

N = 7, bound = 36, nsymbols = 2
   a = [00,10,21,33,44,55,66]   b = a   c = [03,1-,21,34,45,56,62]   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 128 + 512 + 289 + 123 = 1052
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 4 + 4 + 3 = 12
sync_upper_bound_calls = 613338 + 480909 = 1094247
time = 18.145106

N = 7, bound = 35, nsymbols = 2
   a = [00,10,21,32,44,55,66]   b = a   c = a   d = [04,10,2-,3-,45,56,63]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 131 + 59 + 64 + 57 = 311
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 = 4
sync_upper_bound_calls = 456355 + 198120 = 654475
time = 12.888408

N = 7, bound = 34, nsymbols = 2
nsol_found = 0
nsol_bound = 0
nsol_qnd = 0 + 64173 + 12146 + 1451 + 106 = 77876
nsol_shown = 0
nsol_abs = 0 + 4 = 4
minimum abs > 2
search calls = 1 + 144 + 67 + 15 + 2 = 229
sync_upper_bound_calls = 6117351 + 5255038 = 11372389
time = 195.057689

N = 7, bound = 33, nsymbols = 2
   a = [01,12,20,30,45,56,64]   b = [03,10,24,3-,46,51,61]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 109 + 43494 + 8009 + 1144 + 111 = 52867
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 5 = 5
minimum abs = 2
search calls = 1 + 37 + 19 + 8 + 2 = 67
sync_upper_bound_calls = 3073735 + 3559761 = 6633496
time = 104.098160

N = 7, bound = 32, nsymbols = 2
   a = [00,10,21,34,43,56,65]   b = [03,15,2-,32,45,54,66]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 139 + 4046 + 2047 + 238 = 6470
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 4 = 4
minimum abs = 2
search calls = 1 + 7 + 7 + 3 = 18
sync_upper_bound_calls = 900005 + 767642 = 1667647
time = 27.743344

N = 7, bound = 31, nsymbols = 2
   a = [00,10,22,33,44,55,66]   b = [02,16,23,34,45,51,60]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 145 + 5294 + 2460 + 252 = 8151
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 5 = 5
minimum abs = 2
search calls = 1 + 9 + 8 + 3 = 21
sync_upper_bound_calls = 1043502 + 914238 = 1957740
time = 32.276080

N = 7, bound = 30, nsymbols = 2
   a = [00,10,21,32,44,55,66]   b = a   c = a   d = [04,1-,20,3-,45,56,63]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 163 + 154 + 136 + 69 = 522
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 = 4
sync_upper_bound_calls = 365437 + 198161 = 563598
time = 10.374336

N = 7, bound = 29, nsymbols = 2
   a = [00,10,21,32,44,55,66]   b = a   c = a   d = [04,16,2-,3-,45,53,60]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 163 + 185 + 140 + 69 = 557
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 = 4
sync_upper_bound_calls = 370325 + 198137 = 568462
time = 10.555282

N = 7, bound = 28, nsymbols = 2
   a = [00,10,21,32,44,55,66]   b = a   c = a   d = [04,1-,2-,31,45,56,63]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 175 + 528 + 257 + 112 + 16 = 1088
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 2 = 2
minimum abs = 2
search calls = 1 + 3 + 3 + 3 + 2 = 12
sync_upper_bound_calls = 419609 + 425027 = 844636
time = 12.587946

N = 7, bound = 27, nsymbols = 2
   a = [00,10,21,32,43,55,66]   b = a   c = a   d = a   e = [05,10,2-,3-,4-,56,64]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 181 + 73 + 55 + 33 + 16 = 358
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 + 1 = 5
sync_upper_bound_calls = 294600 + 220842 = 515442
time = 8.600555

N = 7, bound = 26, nsymbols = 2
   a = [00,10,21,32,44,55,66]   b = a   c = a   d = [04,1-,2-,36,45,53,61]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 179 + 963 + 372 + 144 + 24 = 1682
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 3 = 3
minimum abs = 2
search calls = 1 + 3 + 3 + 3 + 2 = 12
sync_upper_bound_calls = 473935 + 425236 = 899171
time = 14.077943

N = 7, bound = 25, nsymbols = 2
   a = [00,10,21,32,43,55,66]   b = a   c = a   d = a   e = [05,13,2-,3-,4-,56,64]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 193 + 127 + 103 + 46 + 16 = 485
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 2 = 2
minimum abs = 2
search calls = 1 + 1 + 1 + 1 + 1 = 5
sync_upper_bound_calls = 303328 + 221021 = 524349
time = 8.778383

N = 7, bound = 24, nsymbols = 2
   a = [00,10,21,32,43,55,66]   b = a   c = a   d = a   e = [05,14,2-,3-,4-,56,63]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 193 + 155 + 120 + 60 + 31 = 559
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 + 1 = 5
sync_upper_bound_calls = 319053 + 221257 = 540310
time = 9.237173

N = 7, bound = 23, nsymbols = 2
   a = [00,10,21,32,43,55,66]   b = a   c = a   d = a   e = [05,14,25,3-,4-,56,63]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 193 + 198 + 127 + 66 + 31 = 615
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 4 = 4
minimum abs = 2
search calls = 1 + 1 + 1 + 1 + 1 = 5
sync_upper_bound_calls = 330811 + 221601 = 552412
time = 9.598729

N = 7, bound = 22, nsymbols = 2
   a = [00,10,21,32,43,55,66]   b = a   c = a   d = a   e = [05,14,2-,3-,4-,56,62]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 202 + 233 + 167 + 95 + 42 = 739
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 + 1 = 5
sync_upper_bound_calls = 338046 + 222176 = 560222
time = 9.740962

N = 7, bound = 21, nsymbols = 2
   a = [00,10,21,32,43,55,66]   b = a   c = a   d = a   e = [05,16,2-,3-,40,53,64]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 202 + 259 + 189 + 109 + 38 = 797
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 + 1 = 5
sync_upper_bound_calls = 348547 + 222296 = 570843
time = 10.015270

N = 7, bound = 20, nsymbols = 2
   a = [00,10,21,32,43,55,66]   b = a   c = a   d = a   e = [05,1-,24,35,4-,56,63]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 207 + 324 + 258 + 137 + 53 = 979
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 12 = 12
minimum abs = 2
search calls = 1 + 1 + 1 + 1 + 1 = 5
sync_upper_bound_calls = 363582 + 223910 = 587492
time = 10.438212

N = 7, bound = 19, nsymbols = 2
   a = [00,10,21,32,43,55,66]   b = a   c = a   d = a   e = [05,16,23,3-,4-,51,64]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 211 + 406 + 309 + 143 + 34 = 1103
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 + 1 = 5
sync_upper_bound_calls = 378228 + 223433 = 601661
time = 10.802404

N = 7, bound = 18, nsymbols = 2
   a = [00,10,21,32,43,55,66]   b = a   c = a   d = [05,16,2-,35,41,53,64]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 224 + 531 + 377 + 148 = 1280
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 = 4
sync_upper_bound_calls = 270181 + 222562 = 492743
time = 8.018472

N = 7, bound = 17, nsymbols = 2
   a = [00,10,21,32,43,55,66]   b = a   c = a   d = [05,10,2-,3-,4-,54,61]   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 224 + 646 + 403 + 118 = 1391
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 = 4
sync_upper_bound_calls = 277395 + 222583 = 499978
time = 8.222782

N = 7, bound = 16, nsymbols = 2
   a = [00,10,21,32,43,54,66]   b = a   c = a   d = a   e = a   f = [06,10,2-,3-,4-,5-,65]   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 246 + 255 + 202 + 90 + 29 + 10 = 832
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 + 1 + 1 = 6
sync_upper_bound_calls = 255651 + 244726 = 500377
time = 7.680969

N = 7, bound = 15, nsymbols = 2
   a = [00,10,21,32,43,54,66]   b = a   c = a   d = a   e = a   f = [06,15,2-,3-,4-,5-,64]   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 246 + 508 + 311 + 113 + 30 + 9 = 1217
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 + 1 + 1 = 6
sync_upper_bound_calls = 423113 + 250591 = 673704
time = 12.059614

N = 7, bound = 14, nsymbols = 2
   a = [00,10,21,32,43,54,66]   b = a   c = a   d = a   e = a   f = [06,15,2-,3-,4-,5-,63]   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 261 + 600 + 337 + 118 + 31 + 8 = 1355
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 + 1 + 1 + 1 + 1 = 6
sync_upper_bound_calls = 484584 + 252930 = 737514
time = 13.856519

N = 7, bound = 13, nsymbols = 2
   a = [00,10,21,32,43,54,66]   b = [06,10,22,33,41,5-,65]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 261 + 602 = 863
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 66840 + 222138 = 288978
time = 2.639974

N = 7, bound = 12, nsymbols = 2
   a = [00,10,21,32,43,54,66]   b = [06,10,22,34,41,5-,65]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 271 + 603 = 874
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 2 = 2
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 43000 + 222162 = 265162
time = 2.026862

N = 7, bound = 11, nsymbols = 2
   a = [00,10,21,32,43,54,66]   b = [00,16,21,32,43,5-,65]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 271 + 98 = 369
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 30357 + 221677 = 252034
time = 1.685183

N = 7, bound = 10, nsymbols = 2
   a = [00,10,21,32,43,54,66]   b = [00,11,26,32,43,5-,65]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 277 + 20 = 297
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 20199 + 221677 = 241876
time = 1.431559

N = 7, bound = 9, nsymbols = 2
   a = [00,10,21,32,43,54,66]   b = [00,11,22,36,43,5-,65]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 277 + 6 = 283
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 19835 + 221677 = 241512
time = 1.422663

N = 7, bound = 8, nsymbols = 2
   a = [00,10,21,32,43,54,66]   b = [00,11,25,32,46,5-,63]   c = ?   d = ?   e = ?   f = ?   g = ?   h = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 279 + 18 = 297
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 5 = 5
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 20031 + 221729 = 241760
time = 1.429951

N = 7, bound = 7, nsymbols = 2
   a = [00,10,21,32,43,54,66]   b = [00,11,22,33,44,5-,65]   c = ?   d = ?   e = ?   f = ?   g = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 279 + 2 = 281
nsol_shown = 0 + 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 0 + 1 = 1
minimum abs = 2
search calls = 1 + 1 = 2
sync_upper_bound_calls = 19667 + 221677 = 241344
time = 1.422895

N = 7, bound = 6, nsymbols = 2
   a = [00,10,21,32,43,54,65]   b = a   c = a   d = a   e = a   f = a
nsol_found = 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_bound = 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_qnd = 0
nsol_shown = 0 + 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 1 = 1
minimum abs = 1
search calls = 1 + 1 + 1 + 1 + 1 + 1 = 6
sync_upper_bound_calls = 705893 + 247759 = 953652
time = 20.668517

N = 7, bound = 5, nsymbols = 1
   a = [00,10,20,31,43,54,65]   b = ?   c = ?   d = ?   e = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 49 = 49
nsol_shown = 0 + 0 + 0 + 0 + 1 = 1
nsol_abs = 2 = 2
minimum abs = 1
search calls = 1 = 1
sync_upper_bound_calls = 598003 + 107583 = 705586
time = 16.953980

N = 7, bound = 4, nsymbols = 1
   a = [00,10,20,31,42,53,65]   b = ?   c = ?   d = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 46 = 46
nsol_shown = 0 + 0 + 0 + 1 = 1
nsol_abs = 2 = 2
minimum abs = 1
search calls = 1 = 1
sync_upper_bound_calls = 605533 + 107583 = 713116
time = 17.302203

N = 7, bound = 3, nsymbols = 1
   a = [00,10,20,31,42,53,64]   b = ?   c = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 46 = 46
nsol_shown = 0 + 0 + 1 = 1
nsol_abs = 2 = 2
minimum abs = 1
search calls = 1 = 1
sync_upper_bound_calls = 605533 + 110103 = 715636
time = 17.175764

N = 7, bound = 2, nsymbols = 1
   a = [00,10,20,30,41,52,63]   b = ?
nsol_found = 0
nsol_bound = 0
nsol_qnd = 155 = 155
nsol_shown = 0 + 1 = 1
nsol_abs = 11 = 11
minimum abs = 1
search calls = 1 = 1
sync_upper_bound_calls = 291533 + 74073 = 365606
time = 8.181347

N = 7, bound = 1, nsymbols = 1
   a = [00,10,20,30,40,50,60]
nsol_found = 1 = 1
nsol_bound = 1 = 1
nsol_qnd = 327 = 327
nsol_shown = 1 = 1
nsol_abs = 48 = 48
minimum abs = 1
search calls = 1 = 1
sync_upper_bound_calls = 7839 + 480 = 8319
time = 0.572228

N = 7, bound = 6
   a = [00,10,21,32,43,54,65]   b = a   c = a   d = a   e = a   f = a
   a = [00,10,21,32,43,54,66]   b = [00,11,22,33,44,5-,65]   c = a   d = a   e = a   f = a   g = a
   a = [00,10,21,32,43,54,66]   b = [00,11,22,33,45,5-,66]   c = [00,11,22,33,4-,54,65]   d = ?   e = ?   f = ?   g = ?   h = ?
   a = [00,10,21,32,43,54,66]   b = [00,11,22,33,45,5-,66]   c = [00,16,21,32,4-,54,65]   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?
   a = [00,10,21,32,43,54,66]   b = [00,11,22,33,45,5-,66]   c = [00,16,21,32,4-,55,64]   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?
   a = [00,10,21,32,43,54,66]   b = [00,11,22,33,45,5-,66]   c = [06,10,21,32,4-,54,65]   d = ?   e = ?   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?
   a = [00,10,21,32,43,54,66]   b = [00,11,22,33,45,5-,66]   c = a   d = [00,11,22,3-,43,5-,65]   e = ?   f = ?   g = ?   h = ?   i = ?
   a = [00,10,21,32,43,54,66]   b = [00,11,22,33,45,5-,66]   c = a   d = a   e = a   f = [06,14,26,3-,4-,5-,63]   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?
   a = [00,10,21,32,43,54,66]   b = [00,11,22,33,45,5-,66]   c = a   d = a   e = a   f = [06,13,26,3-,4-,5-,64]   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?
   a = [00,10,21,32,43,54,66]   b = [00,11,22,33,45,5-,66]   c = a   d = a   e = a   f = [06,15,26,3-,4-,5-,64]   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?
   a = [00,10,21,32,43,54,66]   b = [00,11,22,33,45,5-,66]   c = a   d = a   e = a   f = [06,14,26,3-,4-,5-,65]   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?
   a = [00,10,21,32,43,55,66]   b = [00,11,22,33,4-,54,66]   c = a   d = a   e = a   f = a   g = [06,15,2-,3-,4-,5-,64]   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?
   a = [00,10,21,32,43,55,66]   b = [00,11,22,33,4-,54,66]   c = a   d = a   e = a   f = a   g = [06,14,2-,3-,4-,5-,65]   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?
   a = [00,10,21,32,43,55,66]   b = [00,11,22,34,4-,55,66]   c = a   d = a   e = [05,16,23,3-,4-,51,64]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?
   a = [00,10,21,32,43,55,66]   b = [00,11,22,34,4-,55,66]   c = a   d = a   e = [05,12,25,3-,4-,56,63]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?
   a = [00,10,21,32,43,55,66]   b = [00,11,22,34,4-,55,66]   c = a   d = a   e = [05,14,25,3-,4-,56,63]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?
   a = [00,10,21,32,43,55,66]   b = [00,11,22,34,4-,55,66]   c = a   d = a   e = [05,12,25,3-,4-,56,64]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?
   a = [00,10,21,32,43,55,66]   b = [00,11,22,34,4-,55,66]   c = a   d = a   e = [05,13,25,3-,4-,56,64]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?
   a = [00,10,21,32,43,55,66]   b = [00,11,22,34,4-,56,65]   c = a   d = a   e = [05,13,25,3-,4-,54,66]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?
   a = [00,10,21,32,43,55,66]   b = [00,12,21,34,4-,55,66]   c = a   d = b   e = [05,13,25,3-,45,56,64]   f = ?   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?
   a = [00,10,21,32,43,55,66]   b = a   c = a   d = [03,10,2-,33,4-,55,66]   e = d   f = a   g = a   h = [0-,15,2-,3-,43,56,64]   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?
   a = [00,10,21,32,43,55,66]   b = a   c = a   d = [03,10,2-,33,42,55,66]   e = d   f = a   g = a   h = [0-,15,2-,3-,43,56,64]   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?
   a = [00,10,21,32,43,55,66]   b = a   c = a   d = a   e = [05,10,2-,3-,4-,54,66]   f = a   g = a   h = a   i = e   j = a   k = a   l = a   m = a   n = e   o = e   p = a   q = a   r = a   s = [0-,10,2-,3-,4-,5-,65]   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?
   a = [00,10,21,32,44,55,66]   b = [00,11,24,32,43,55,66]   c = b   d = a   e = a   f = a   g = [05,10,2-,3-,4-,56,64]   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?
   a = [00,10,21,32,44,55,66]   b = [00,14,21,32,43,55,66]   c = b   d = b   e = a   f = a   g = a   h = [05,1-,24,3-,4-,56,61]   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?
   a = [00,10,21,32,44,55,66]   b = a   c = [00,11,2-,3-,43,55,66]   d = a   e = a   f = a   g = [05,13,2-,3-,4-,56,64]   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?
   a = [00,10,21,32,44,55,66]   b = a   c = [02,13,2-,3-,40,55,66]   d = a   e = a   f = a   g = c   h = a   i = c   j = [0-,1-,2-,35,42,56,64]   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?
   a = [00,10,21,32,44,55,66]   b = a   c = a   d = [00,1-,2-,3-,43,55,66]   e = a   f = a   g = a   h = [05,14,2-,3-,4-,56,63]   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?
   a = [00,10,21,32,44,55,66]   b = a   c = a   d = [00,1-,2-,3-,43,55,66]   e = a   f = a   g = a   h = [05,13,2-,3-,4-,56,64]   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?
   a = [00,10,21,32,44,55,66]   b = a   c = a   d = [01,12,2-,3-,44,56,65]   e = d   f = [0-,1-,24,36,45,50,63]   g = ?   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?
   a = [00,10,21,32,44,55,66]   b = a   c = a   d = [03,1-,2-,3-,45,56,64]   e = a   f = a   g = [0-,10,2-,3-,43,55,64]   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?
   a = [00,10,21,32,44,55,66]   b = a   c = a   d = [03,1-,2-,3-,45,56,64]   e = a   f = a   g = [0-,14,2-,3-,46,50,63]   h = ?   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?
   a = [00,10,21,32,44,55,66]   b = a   c = a   d = [04,1-,2-,3-,42,53,66]   e = a   f = a   g = a   h = d   i = a   j = [0-,16,2-,34,45,5-,62]   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?
   a = [00,10,21,32,44,55,66]   b = a   c = a   d = [04,10,2-,3-,45,53,66]   e = a   f = a   g = d   h = a   i = a   j = d   k = a   l = a   m = a   n = d   o = d   p = a   q = a   r = d   s = a   t = a   u = a   v = d   w = d   x = d   y = a   z = a   aa = [0-,10,2-,3-,4-,5-,65]   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?
   a = [00,10,21,33,44,55,66]   b = a   c = [01,13,2-,32,45,56,64]   d = a   e = a   f = c   g = c   h = c   i = [0-,1-,24,3-,46,53,62]   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?
   a = [00,10,21,33,44,55,66]   b = a   c = [02,1-,2-,30,44,55,66]   d = a   e = a   f = c   g = a   h = [0-,14,2-,32,45,56,63]   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?
   a = [00,10,21,33,44,55,66]   b = a   c = [02,1-,2-,30,44,56,65]   d = a   e = a   f = c   g = a   h = [0-,14,2-,36,45,52,63]   i = ?   j = ?   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?
   a = [00,10,21,33,44,55,66]   b = a   c = [03,1-,20,32,45,56,64]   d = c   e = a   f = a   g = c   h = c   i = a   j = [0-,14,2-,3-,46,53,61]   k = ?   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?
   a = [00,10,21,33,44,55,66]   b = a   c = [03,10,2-,32,45,56,64]   d = a   e = c   f = a   g = a   h = c   i = c   j = a   k = [0-,14,2-,3-,46,50,63]   l = ?   m = ?   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?
   a = [00,10,21,33,44,55,66]   b = a   c = [03,1-,20,34,42,56,65]   d = c   e = c   f = a   g = a   h = c   i = c   j = c   k = a   l = a   m = c   n = c   o = c   p = a   q = [0-,14,2-,3-,4-,51,65]   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?
   a = [00,10,21,33,44,55,66]   b = a   c = [03,10,2-,34,42,56,65]   d = a   e = c   f = a   g = c   h = a   i = a   j = c   k = c   l = a   m = c   n = a   o = a   p = c   q = c   r = c   s = [0-,1-,20,3-,4-,54,65]   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?
   a = [00,10,21,33,44,55,66]   b = a   c = [03,10,2-,34,42,56,65]   d = a   e = c   f = a   g = c   h = a   i = a   j = c   k = c   l = a   m = c   n = a   o = a   p = c   q = c   r = c   s = a   t = [0-,10,2-,3-,4-,54,65]   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?
   a = [00,10,22,33,44,55,66]   b = [02,10,23,31,44,56,65]   c = b   d = b   e = a   f = b   g = b   h = b   i = a   j = b   k = b   l = b   m = [0-,10,2-,3-,45,53,64]   n = ?   o = ?   p = ?   q = ?   r = ?   s = ?   t = ?   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?
   a = [00,10,22,33,44,55,66]   b = [02,10,23,34,41,56,65]   c = b   d = b   e = b   f = a   g = b   h = b   i = b   j = b   k = a   l = b   m = b   n = b   o = b   p = a   q = b   r = b   s = b   t = [0-,1-,2-,3-,40,53,65]   u = ?   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?
   a = [00,10,22,33,44,55,66]   b = [02,10,23,34,41,56,65]   c = b   d = b   e = b   f = a   g = b   h = b   i = b   j = b   k = a   l = b   m = b   n = b   o = b   p = a   q = b   r = b   s = b   t = b   u = [0-,10,2-,3-,4-,53,66]   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?   ay = ?
   a = [00,10,22,33,44,55,66]   b = [02,10,23,34,41,56,65]   c = b   d = b   e = b   f = a   g = b   h = b   i = b   j = b   k = a   l = b   m = b   n = b   o = b   p = a   q = b   r = b   s = b   t = b   u = [0-,13,2-,3-,45,50,66]   v = ?   w = ?   x = ?   y = ?   z = ?   aa = ?   ab = ?   ac = ?   ad = ?   ae = ?   af = ?   ag = ?   ah = ?   ai = ?   aj = ?   ak = ?   al = ?   am = ?   an = ?   ao = ?   ap = ?   aq = ?   ar = ?   as = ?   at = ?   au = ?   av = ?   aw = ?   ax = ?
nsol_found = 0 + 0 + 0 + 0 + 0 + 1 + 1 = 2
nsol_bound = 0 + 0 + 0 + 0 + 0 + 1 + 1 = 2
nsol_qnd = 0 + 0 + 198741 + 128906 + 77296 + 45591 + 33168 + 20690 + 16485 + 8934 + 5318 + 2975 + 773 + 454 + 255 + 169 + 223 + 371 + 383 + 293 + 148 + 42 + 0 + 0 + 0 + 0 + 1 + 30 = 541246
nsol_shown = 0 + 0 + 0 + 0 + 0 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 = 46
nsol_abs = 1 + 1 + 196 + 339 + 647 + 2997 + 48391 + 116424 = 168996
search calls = 1 + 77 + 11815 + 9244 + 6470 + 5831 + 7068 + 7894 + 7243 + 4867 + 2769 + 1238 + 334 + 170 + 139 + 126 + 130 + 125 + 96 + 55 + 33 + 20 + 16 + 16 + 16 + 16 + 16 + 15 = 65840
sync_upper_bound_calls = 15997344027 + 2227881147 = 18225225174
time = 422444.591027



==> anc/d3syncauto.cpp <==
#include <stdio.h>
#include <string.h>

#include "powerauto.h"

int const N = 5, S = N - 1;

int d3_sync_length (int nsb, const int *sbi, 
		const int *sbs, const int *ptt, bool nfa = false)
{
	// compute the power automaton of the partitional symbolic 
	// merge NFA if nfa = true, otherwise compute its split PFA 
	powerauto<N> pa[nsb], d3pa;
	for (int j=0; j<nsb; j++) {
		int i = sbi[j];
		for (int s=N; --s>=0; ) {
			int t = i % N;
			i /= N;
			if (sbs[j] & (1 << s)) {
				pa[ptt[j]] (1 << t, 1 << s) = true;
			}
		}
	}
	for (int j=0; j<nsb; j++) {
		for (int s=0; s<N; s++) {
			if (nfa) {
				int tt = 0;
				for (int t=0; t<N; t++) {
					if (pa[j] (1 << t, 1 << s)) {
						tt |= 1 << t;
						pa[j] (1 << t, 1 << s) = false;
					}
				}
				if (tt) {
					pa[j] (tt, 1 << s) = true;
					for (int c=0; c<(1<<s); c++) {
						for (int d=0; d<(1<<N); d++) {
							pa[j] (d | tt, c | (1 << s)) 
									|= pa[j] (d, c);
						}
					}
				}
			} else {
				for (int t=0; t<N; t++) {
					if (pa[j] (1 << t, 1 << s)) {
						for (int c=0; c<(1<<s); c++) {
							for (int d=0; d<(1<<N); d++) {
								pa[j] (d | (1 << t), c | (1 << s)) 
										|= pa[j] (d, c);
							}
						}
					}
				}
			}
		}
	}
	for (int j=0; j<nsb; j++) d3pa |= pa[j];
	
	// merge the singleton states
	for (int s=1<<N; --s>=0; ) {
		for (int i=N; --i>0; ) {
			d3pa (s,1<<0) |= d3pa (s,1<<i);
			d3pa (1<<0,s) |= d3pa (1<<i,s);
			d3pa (s,1<<i) = 0;
			d3pa (1<<i,s) = 0;
		}
	}
	
	// compute the careful synchronization length
	return d3pa.sync_length_bfs ();
}

void scand3 (int sb, int nsb, const int *sbi, const int *sbs, 
				int *ptt, int bound, const char *symbols)
{
	if (d3_sync_length (nsb, sbi, sbs, ptt) < bound) {
		// the split PFA of the partitional symbolic merge
		// NFA synchronizes too fast
		return;
	} else if (sb == nsb) {
		// the partition is completed: we have a partitional 
		// symbolic merge NFA which synchronizes slow enough
		// Let s be the number of symbols of the NFA
		int s = 0;
		for (int i=0; i<nsb-1; i++) s += (i == ptt[i]);
		if (s <= S) {
			// The number of symbols is small enough to print the NFA
			// Print the number of symbols and the partition
			printf ("%d ", s);
			for (int i=0; i<nsb; i++) printf ("%d", ptt[i]);
			// Print the symbols and the synchronization length
			// of the NFA (-1 if it does not synchronize)
			printf (":%s %d\n", symbols, 
					d3_sync_length (nsb, sbi, sbs, ptt, true));
		}
	} else {
		// run through all options for the partition of symbol sb
		for (ptt[sb]=0; ptt[sb]<=sb; ptt[sb]++) {
			if (ptt[ptt[sb]] == ptt[sb]) {
				scand3 (sb + 1, nsb, sbi, sbs, ptt, bound, symbols);
			}
		}
		ptt[sb] = sb;
	}
}

void scanline (char *buffer)
{
	int nsb, sbi[1024], sbs[1024], ptt[1024];
	char symbols[10240] = "";
	
	nsb = 0;
	buffer = strchr (buffer, '[');
	while (buffer) {
		assert (strlen (buffer) > 3 * N);
		sbi[nsb] = 0;
		sbs[nsb] = 0;
		sprintf (symbols + strlen(symbols), " ");
		for (int i=0; i<N; i++) {
			sbi[nsb] *= N;
			int c = buffer[2];
			sprintf (symbols + strlen(symbols), "%c", c);
			if (c >= '0') {
				sbi[nsb] += c - '0';
				sbs[nsb] += (1 << N);
			}
			sbs[nsb] >>= 1;
			buffer += 3;
		}
		ptt[nsb] = nsb;
		nsb++;
		assert (nsb < 1024);
		buffer = strchr (buffer, '[');
	}
	sbi[nsb] = 0;
	sbs[nsb] = 0;
	sprintf (symbols + strlen(symbols), " ");
	for (int i=0; i<N; i++) {
		sprintf (symbols + strlen(symbols), "%d", i);
		sbi[nsb] *= N;
		sbi[nsb] += i;
		sbs[nsb] += (1 << N);
		sbs[nsb] >>= 1;
	}
	ptt[nsb] = nsb;
	nsb++;

	int bound = d3_sync_length (nsb, sbi, sbs, ptt);
	scand3 (1, nsb, sbi, sbs, ptt, bound, symbols);
}

void scanfile ()
{
	char filename[1024], buffer[10240];
	sprintf (filename, "csyncauto%d.log", N);
	FILE *f = fopen (filename, "r");
	
	int n = 0, bound = 0, c = 0;
	do {
		fgets (buffer, 10240, f);
		if (feof (f)) {
			fclose (f);
			return;
		}
		c = sscanf (buffer, "N = %d , bound = %d", &n, &bound);
	} while (c < 2);
	printf ("%s", buffer);
	
	fgets (buffer, 10240, f);
	if (feof (f)) {
		fclose (f);
		return;
	}
	while (strchr (buffer, '[')) {
		scanline (buffer);
		fgets (buffer, 10240, f);
		if (feof (f)) {
			fclose (f);
			return;
		}
	}
	
	printf ("\n");
	fclose (f);
}

int main ()
{
	scanfile ();
}


==> anc/d3syncauto1.log <==
N = 1, bound = 0



==> anc/d3syncauto2.log <==
N = 2, bound = 1
1 00: 00 01 -1
1 01: 00 01 1



==> anc/d3syncauto3.log <==
N = 3, bound = 4
2 0023: 002 1-2 -01 012 -1
2 0023: 002 1-2 -10 012 -1
2 0110: 002 2-1 -01 012 -1
2 0113: 002 2-1 -01 012 4
2 0103: 100 02- 1-2 012 -1
2 0103: 100 20- 1-2 012 -1
2 0113: 100 20- 2-1 012 4



==> anc/d3syncauto4.log <==
N = 4, bound = 10
3 002245: 0023 1-23 -013 -2-3 --02 0123 -1
3 002245: 0023 1-23 -013 -2-3 --20 0123 -1
3 002335: 0023 1-23 -013 -3-2 --02 0123 -1
3 002245: 0023 1-23 -103 -2-3 --02 0123 -1
3 002245: 0023 1-23 -103 -2-3 --20 0123 -1
3 002335: 0023 1-23 -103 -3-2 --02 0123 -1
3 002325: 0023 1-23 -201 -03- -2-3 0123 -1
3 002325: 0023 1-23 -201 -30- -2-3 0123 -1
3 002335: 0023 1-23 -201 -30- -3-2 0123 -1
3 002325: 0023 1-23 -210 -03- -2-3 0123 -1
3 002325: 0023 1-23 -210 -30- -2-3 0123 -1
3 002335: 0023 1-23 -210 -30- -3-2 0123 -1
3 01220: 0023 1-32 -210 -23- 0123 -1
3 01224: 0023 1-32 -210 -23- 0123 -1
3 01130: 0023 2-13 -013 -0-2 0123 -1
3 01134: 0023 2-13 -013 -0-2 0123 10
3 01130: 0023 2-13 -013 -2-0 0123 -1
3 01134: 0023 2-13 -013 -2-0 0123 10
3 0120: 0023 2-31 -031 0123 -1
3 0123: 0023 2-31 -031 0123 10
3 01034: 0211 013- 02-3 1--2 0123 -1
3 01034: 0211 013- 02-3 2--1 0123 -1
3 01224: 0211 013- 21-3 -1-0 0123 -1
3 01224: 0211 013- 31-2 -1-0 0123 -1



==> anc/d3syncauto5.log <==
N = 5, bound = 21
4 0023446: 00234 1-234 -2014 -03-4 -0-23 -0-4- 01234 -1
4 0023446: 00234 1-234 -2014 -03-4 -0-32 -0-4- 01234 -1
4 0023446: 00234 1-234 -2014 -13-4 0--23 0--4- 01234 -1
4 0023446: 00234 1-234 -2014 -13-4 0--32 0--4- 01234 -1
4 0023446: 00234 1-234 -2104 -03-4 -0-23 -0-4- 01234 -1
4 0023446: 00234 1-234 -2104 -03-4 -0-32 -0-4- 01234 -1
4 0023446: 00234 1-234 -2104 -13-4 0--23 0--4- 01234 -1
4 0023446: 00234 1-234 -2104 -13-4 0--32 0--4- 01234 -1



==> anc/d3syncauto6.log <==
N = 6, bound = 37
5 002245668: 002345 1-2345 -01345 -2-345 --3025 --04-5 --0-34 --0-5- 012345 -1
5 002245668: 002345 1-2345 -01345 -2-345 --3025 --04-5 --0-43 --0-5- 012345 -1
5 002245668: 002345 1-2345 -01345 -2-345 --3025 --24-5 0---34 0---5- 012345 -1
5 002245668: 002345 1-2345 -01345 -2-345 --3025 --24-5 0---43 0---5- 012345 -1
5 002245668: 002345 1-2345 -01345 -2-345 --3205 --04-5 --0-34 --0-5- 012345 -1
5 002245668: 002345 1-2345 -01345 -2-345 --3205 --04-5 --0-43 --0-5- 012345 -1
5 002245668: 002345 1-2345 -01345 -2-345 --3205 --24-5 0---34 0---5- 012345 -1
5 002245668: 002345 1-2345 -01345 -2-345 --3205 --24-5 0---43 0---5- 012345 -1
5 002245668: 002345 1-2345 -10345 -2-345 --3025 --04-5 --0-34 --0-5- 012345 -1
5 002245668: 002345 1-2345 -10345 -2-345 --3025 --04-5 --0-43 --0-5- 012345 -1
5 002245668: 002345 1-2345 -10345 -2-345 --3025 --24-5 -0--34 -0--5- 012345 -1
5 002245668: 002345 1-2345 -10345 -2-345 --3025 --24-5 -0--43 -0--5- 012345 -1
5 002245668: 002345 1-2345 -10345 -2-345 --3205 --04-5 --0-34 --0-5- 012345 -1
5 002245668: 002345 1-2345 -10345 -2-345 --3205 --04-5 --0-43 --0-5- 012345 -1
5 002245668: 002345 1-2345 -10345 -2-345 --3205 --24-5 -0--34 -0--5- 012345 -1
5 002245668: 002345 1-2345 -10345 -2-345 --3205 --24-5 -0--43 -0--5- 012345 -1
5 01134550: 002345 2-1345 -01345 -3-025 -0-4-5 -0--34 -0--5- 012345 -1
5 01134557: 002345 2-1345 -01345 -3-025 -0-4-5 -0--34 -0--5- 012345 -1
5 01134550: 002345 2-1345 -01345 -3-025 -0-4-5 -0--43 -0--5- 012345 -1
5 01134557: 002345 2-1345 -01345 -3-025 -0-4-5 -0--43 -0--5- 012345 -1
5 01134550: 002345 2-1345 -01345 -3-025 -1-4-5 --0-34 --0-5- 012345 -1
5 01134557: 002345 2-1345 -01345 -3-025 -1-4-5 --0-34 --0-5- 012345 -1
5 01134550: 002345 2-1345 -01345 -3-025 -1-4-5 --0-43 --0-5- 012345 -1
5 01134557: 002345 2-1345 -01345 -3-025 -1-4-5 --0-43 --0-5- 012345 -1
5 01134550: 002345 2-1345 -01345 -3-025 -2-4-5 0---34 0---5- 012345 -1
5 01134557: 002345 2-1345 -01345 -3-025 -2-4-5 0---34 0---5- 012345 -1
5 01134550: 002345 2-1345 -01345 -3-025 -2-4-5 0---43 0---5- 012345 -1
5 01134557: 002345 2-1345 -01345 -3-025 -2-4-5 0---43 0---5- 012345 -1
5 01134550: 002345 2-1345 -01345 -3-205 -0-4-5 -0--34 -0--5- 012345 -1
5 01134557: 002345 2-1345 -01345 -3-205 -0-4-5 -0--34 -0--5- 012345 -1
5 01134550: 002345 2-1345 -01345 -3-205 -0-4-5 -0--43 -0--5- 012345 -1
5 01134557: 002345 2-1345 -01345 -3-205 -0-4-5 -0--43 -0--5- 012345 -1
5 01134550: 002345 2-1345 -01345 -3-205 -1-4-5 --0-34 --0-5- 012345 -1
5 01134557: 002345 2-1345 -01345 -3-205 -1-4-5 --0-34 --0-5- 012345 -1
5 01134550: 002345 2-1345 -01345 -3-205 -1-4-5 --0-43 --0-5- 012345 -1
5 01134557: 002345 2-1345 -01345 -3-205 -1-4-5 --0-43 --0-5- 012345 -1
5 01134550: 002345 2-1345 -01345 -3-205 -2-4-5 0---34 0---5- 012345 -1
5 01134557: 002345 2-1345 -01345 -3-205 -2-4-5 0---34 0---5- 012345 -1
5 01134550: 002345 2-1345 -01345 -3-205 -2-4-5 0---43 0---5- 012345 -1
5 01134557: 002345 2-1345 -01345 -3-205 -2-4-5 0---43 0---5- 012345 -1
5 01034557: 012433 01235- 0124-5 034--1 02---3 1-2--3 --0--3 012345 -1
5 01034557: 012433 01235- 0124-5 034--1 02---3 2-1--3 --0--3 012345 -1
5 01034557: 012433 01235- 0124-5 034--1 02---5 1-2-3- --0-3- 012345 -1
5 01034557: 012433 01235- 0124-5 034--1 02---5 2-1-3- --0-3- 012345 -1
5 01034557: 012433 01235- 0124-5 034--2 0-1--3 12---3 -0---3 012345 -1
5 01034557: 012433 01235- 0124-5 034--2 0-1--3 21---3 -0---3 012345 -1
5 01034557: 012433 01235- 0124-5 034--2 0-1--5 12--3- -0--3- 012345 -1
5 01034557: 012433 01235- 0124-5 034--2 0-1--5 21--3- -0--3- 012345 -1



==> anc/d3syncauto7.log <==
N = 7, bound = 63
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4236 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-45 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 002345668: 0023456 1-23456 -201456 -30-456 -0-4326 -2-05-6 -2-0-54 -2-0-6- 0123456 -1
6 0022456689: 0023456 1-23456 -022456 -03-456 -0-4236 -0-25-6 -0-2-45 -0-2-6- -2----4 0123456 -1
6 0022456689: 0023456 1-23456 -022456 -03-456 -0-4236 -0-25-6 -0-2-45 -0-2-6- -4----2 0123456 -1
6 0022456689: 0023456 1-23456 -022456 -03-456 -0-4236 -0-25-6 -0-2-54 -0-2-6- -2----4 0123456 -1
6 0022456689: 0023456 1-23456 -022456 -03-456 -0-4236 -0-25-6 -0-2-54 -0-2-6- -4----2 0123456 -1
6 0022456689: 0023456 1-23456 -022456 -03-456 -0-4236 -0-35-6 -02--45 -02--6- -2----4 0123456 -1
6 0022456689: 0023456 1-23456 -022456 -03-456 -0-4236 -0-35-6 -02--45 -02--6- -4----2 0123456 -1
6 0022456689: 0023456 1-23456 -022456 -03-456 -0-4236 -0-35-6 -02--54 -02--6- -2----4 0123456 -1
6 0022456689: 0023456 1-23456 -022456 -03-456 -0-4236 -0-35-6 -02--54 -02--6- -4----2 0123456 -1
6 0022456689: 0023456 1-23456 -022456 -03-456 -0-4326 -0-25-6 -0-2-45 -0-2-6- -2----4 0123456 -1
6 0022456689: 0023456 1-23456 -022456 -03-456 -0-4326 -0-25-6 -0-2-45 -0-2-6- -4----2 0123456 -1
6 0022456689: 0023456 1-23456 -022456 -03-456 -0-4326 -0-25-6 -0-2-54 -0-2-6- -2----4 0123456 -1
6 0022456689: 0023456 1-23456 -022456 -03-456 -0-4326 -0-25-6 -0-2-54 -0-2-6- -4----2 0123456 -1
6 0022456689: 0023456 1-23456 -022456 -03-456 -0-4326 -0-35-6 -02--45 -02--6- -2----4 0123456 -1
6 0022456689: 0023456 1-23456 -022456 -03-456 -0-4326 -0-35-6 -02--45 -02--6- -4----2 0123456 -1
6 0022456689: 0023456 1-23456 -022456 -03-456 -0-4326 -0-35-6 -02--54 -02--6- -2----4 0123456 -1
6 0022456689: 0023456 1-23456 -022456 -03-456 -0-4326 -0-35-6 -02--54 -02--6- -4----2 0123456 -1



==> anc/dfa_bfs10.log <==
1 states, dfa with two symbols, of which exactly one is injective
 fail: 0 (0)
    0: 0 (0)
 more: 0 (0)
time = 0.000127

2 states, dfa with two symbols, of which exactly one is injective
0a1,1a0,   0b0,1b0,   sync=1, depth=2
0a0,1a1,   0b0,1b0,   sync=1, depth=1
 fail: 0 (0)
    0: 0 (0)
    1: 2 (4)
 more: 0 (0)
time = 0.000040

3 states, dfa with two symbols, of which exactly one is injective
0a2,1a1,2a0,   0b1,1b0,2b0,   sync=3, depth=4
0a2,1a1,2a0,   0b1,1b1,2b0,   sync=2, depth=2
0a2,1a1,2a0,   0b0,1b2,2b0,   sync=2, depth=3
0a2,1a1,2a0,   0b0,1b0,2b1,   sync=2, depth=4
0a2,1a1,2a0,   0b0,1b1,2b1,   sync=3, depth=3
0a1,1a2,2a0,   0b1,1b0,2b0,   sync=3, depth=5
0a1,1a2,2a0,   0b2,1b0,2b0,   sync=4, depth=5
0a1,1a2,2a0,   0b0,1b1,2b0,   sync=4, depth=6
0a1,1a2,2a0,   0b1,1b1,2b0,   sync=2, depth=4
0a1,1a2,2a0,   0b0,1b0,2b1,   sync=2, depth=4
0a1,1a2,2a0,   0b0,1b1,2b1,   sync=3, depth=5
0a0,1a1,2a2,   0b1,1b1,2b0,   sync=2, depth=2
 fail: 6 (36)
    0: 0 (0)
    1: 4 (18)
    2: 6 (36)
    3: 4 (24)
    4: 2 (12)
 more: 0 (0)
time = 0.000175

4 states, dfa with two symbols, of which exactly one is injective
0a3,1a2,2a1,3a0,   0b1,1b2,2b0,3b0,   sync=6, depth=8
0a2,1a3,2a1,3a0,   0b3,1b1,2b0,3b0,   sync=7, depth=9
0a2,1a3,2a1,3a0,   0b1,1b2,2b0,3b0,   sync=6, depth=8
0a2,1a3,2a1,3a0,   0b2,1b0,2b1,3b0,   sync=7, depth=10
0a2,1a3,2a1,3a0,   0b3,1b1,2b1,3b0,   sync=8, depth=11
0a2,1a3,2a1,3a0,   0b1,1b0,2b2,3b0,   sync=6, depth=8
0a2,1a3,2a1,3a0,   0b3,1b0,2b2,3b0,   sync=7, depth=9
0a2,1a3,2a1,3a0,   0b0,1b1,2b2,3b0,   sync=9, depth=12
0a2,1a3,2a1,3a0,   0b2,1b1,2b2,3b0,   sync=6, depth=9
0a2,1a3,2a1,3a0,   0b3,1b2,2b2,3b0,   sync=6, depth=9
0a2,1a3,2a1,3a0,   0b1,1b0,2b3,3b0,   sync=7, depth=9
0a2,1a3,2a1,3a0,   0b2,1b0,2b3,3b0,   sync=8, depth=10
0a2,1a3,2a1,3a0,   0b3,1b0,2b0,3b1,   sync=7, depth=9
0a2,1a3,2a1,3a0,   0b1,1b0,2b2,3b1,   sync=8, depth=10
0a2,1a3,2a1,3a0,   0b3,1b0,2b3,3b1,   sync=6, depth=8
0a3,1a1,2a2,3a0,   0b2,1b0,2b1,3b1,   sync=6, depth=8
0a1,1a3,2a2,3a0,   0b2,1b1,2b0,3b0,   sync=6, depth=8
0a1,1a3,2a2,3a0,   0b1,1b2,2b0,3b0,   sync=6, depth=8
0a1,1a3,2a2,3a0,   0b0,1b2,2b1,3b0,   sync=7, depth=9
0a1,1a3,2a2,3a0,   0b3,1b2,2b2,3b0,   sync=6, depth=6
0a1,1a3,2a2,3a0,   0b2,1b0,2b3,3b0,   sync=7, depth=9
0a1,1a3,2a2,3a0,   0b2,1b2,2b3,3b0,   sync=6, depth=9
0a1,1a3,2a2,3a0,   0b2,1b2,2b0,3b1,   sync=6, depth=9
0a1,1a3,2a2,3a0,   0b2,1b0,2b1,3b1,   sync=6, depth=8
0a1,1a3,2a2,3a0,   0b2,1b2,2b3,3b1,   sync=8, depth=10
0a1,1a3,2a2,3a0,   0b2,1b1,2b0,3b2,   sync=9, depth=12
0a1,1a3,2a2,3a0,   0b0,1b2,2b1,3b2,   sync=8, depth=11
 fail: 90 (1776)
    0: 0 (0)
    1: 7 (96)
    2: 38 (864)
    3: 44 (1056)
    4: 20 (480)
    5: 27 (648)
    6: 13 (312)
    7: 7 (168)
    8: 5 (120)
    9: 2 (48)
 more: 0 (0)
time = 0.001937

5 states, dfa with two symbols, of which exactly one is injective
0a3,1a4,2a2,3a1,4a0,   0b0,1b2,2b3,3b1,4b0,   sync=12, depth=15
0a3,1a4,2a2,3a1,4a0,   0b4,1b2,2b1,3b2,4b0,   sync=15, depth=19
0a3,1a4,2a2,3a1,4a0,   0b0,1b1,2b3,3b2,4b0,   sync=13, depth=16
0a3,1a4,2a2,3a1,4a0,   0b3,1b0,2b4,3b2,4b0,   sync=12, depth=15
0a3,1a4,2a2,3a1,4a0,   0b1,1b2,2b4,3b2,4b0,   sync=12, depth=15
0a3,1a4,2a2,3a1,4a0,   0b0,1b2,2b1,3b3,4b0,   sync=13, depth=16
0a3,1a4,2a2,3a1,4a0,   0b0,1b2,2b4,3b2,4b1,   sync=12, depth=15
0a3,1a4,2a2,3a1,4a0,   0b1,1b2,2b0,3b3,4b1,   sync=12, depth=15
0a3,1a4,2a2,3a1,4a0,   0b2,1b2,2b4,3b3,4b1,   sync=12, depth=15
0a3,1a4,2a2,3a1,4a0,   0b2,1b1,2b0,3b3,4b2,   sync=15, depth=19
0a3,1a4,2a2,3a1,4a0,   0b2,1b0,2b1,3b3,4b2,   sync=14, depth=17
0a3,1a4,2a2,3a1,4a0,   0b1,1b1,2b4,3b3,4b2,   sync=13, depth=16
0a3,1a4,2a2,3a1,4a0,   0b1,1b2,2b0,3b4,4b2,   sync=13, depth=16
0a4,1a2,2a3,3a1,4a0,   0b1,1b4,2b4,3b2,4b0,   sync=12, depth=16
0a4,1a2,2a3,3a1,4a0,   0b3,1b4,2b4,3b2,4b0,   sync=14, depth=17
0a4,1a2,2a3,3a1,4a0,   0b1,1b4,2b4,3b3,4b0,   sync=14, depth=18
0a4,1a2,2a3,3a1,4a0,   0b2,1b4,2b4,3b3,4b0,   sync=14, depth=18
0a4,1a2,2a3,3a1,4a0,   0b3,1b1,2b2,3b0,4b1,   sync=13, depth=17
0a4,1a2,2a3,3a1,4a0,   0b2,1b3,2b0,3b1,4b1,   sync=13, depth=16
0a4,1a2,2a3,3a1,4a0,   0b0,1b2,2b4,3b2,4b1,   sync=12, depth=14
0a4,1a2,2a3,3a1,4a0,   0b0,1b4,2b4,3b2,4b1,   sync=12, depth=15
0a4,1a2,2a3,3a1,4a0,   0b0,1b4,2b3,3b3,4b1,   sync=12, depth=15
0a4,1a2,2a3,3a1,4a0,   0b0,1b4,2b4,3b3,4b1,   sync=13, depth=16
0a4,1a2,2a3,3a1,4a0,   0b0,1b4,2b2,3b4,4b1,   sync=15, depth=18
0a4,1a2,2a3,3a1,4a0,   0b0,1b3,2b4,3b4,4b1,   sync=14, depth=16
0a2,1a4,2a3,3a1,4a0,   0b4,1b2,2b1,3b0,4b0,   sync=12, depth=14
0a2,1a4,2a3,3a1,4a0,   0b4,1b1,2b2,3b0,4b0,   sync=12, depth=15
0a2,1a4,2a3,3a1,4a0,   0b1,1b4,2b3,3b0,4b0,   sync=12, depth=14
0a2,1a4,2a3,3a1,4a0,   0b2,1b4,2b1,3b1,4b0,   sync=13, depth=17
0a2,1a4,2a3,3a1,4a0,   0b3,1b4,2b1,3b1,4b0,   sync=14, depth=17
0a2,1a4,2a3,3a1,4a0,   0b4,1b1,2b2,3b1,4b0,   sync=13, depth=17
0a2,1a4,2a3,3a1,4a0,   0b0,1b3,2b2,3b1,4b0,   sync=14, depth=18
0a2,1a4,2a3,3a1,4a0,   0b4,1b4,2b2,3b1,4b0,   sync=12, depth=16
0a2,1a4,2a3,3a1,4a0,   0b0,1b2,2b3,3b1,4b0,   sync=14, depth=18
0a2,1a4,2a3,3a1,4a0,   0b4,1b2,2b1,3b2,4b0,   sync=13, depth=16
0a2,1a4,2a3,3a1,4a0,   0b0,1b3,2b1,3b2,4b0,   sync=13, depth=16
0a2,1a4,2a3,3a1,4a0,   0b3,1b0,2b4,3b2,4b0,   sync=12, depth=14
0a2,1a4,2a3,3a1,4a0,   0b1,1b2,2b4,3b2,4b0,   sync=12, depth=14
0a2,1a4,2a3,3a1,4a0,   0b4,1b1,2b1,3b3,4b0,   sync=12, depth=16
0a2,1a4,2a3,3a1,4a0,   0b0,1b2,2b1,3b3,4b0,   sync=13, depth=16
0a2,1a4,2a3,3a1,4a0,   0b4,1b0,2b2,3b3,4b0,   sync=12, depth=15
0a2,1a4,2a3,3a1,4a0,   0b0,1b1,2b2,3b3,4b0,   sync=16, depth=20
0a2,1a4,2a3,3a1,4a0,   0b2,1b0,2b4,3b3,4b0,   sync=12, depth=15
0a2,1a4,2a3,3a1,4a0,   0b3,1b0,2b1,3b4,4b0,   sync=12, depth=14
0a2,1a4,2a3,3a1,4a0,   0b3,1b0,2b2,3b4,4b0,   sync=13, depth=15
0a2,1a4,2a3,3a1,4a0,   0b4,1b0,2b0,3b2,4b1,   sync=12, depth=14
0a2,1a4,2a3,3a1,4a0,   0b0,1b2,2b4,3b2,4b1,   sync=12, depth=14
0a2,1a4,2a3,3a1,4a0,   0b3,1b0,2b4,3b4,4b1,   sync=12, depth=14
0a2,1a4,2a3,3a1,4a0,   0b1,1b0,2b4,3b0,4b2,   sync=12, depth=14
0a2,1a4,2a3,3a1,4a0,   0b0,1b0,2b2,3b3,4b2,   sync=12, depth=16
0a2,1a4,2a3,3a1,4a0,   0b1,1b0,2b2,3b3,4b2,   sync=12, depth=15
0a2,1a4,2a3,3a1,4a0,   0b0,1b1,2b2,3b3,4b2,   sync=13, depth=17
0a1,1a4,2a2,3a3,4a0,   0b2,1b2,2b3,3b0,4b1,   sync=12, depth=16
0a1,1a4,2a2,3a3,4a0,   0b3,1b3,2b4,3b2,4b1,   sync=14, depth=17
0a1,1a4,2a2,3a3,4a0,   0b2,1b1,2b3,3b0,4b2,   sync=15, depth=19
0a1,1a4,2a2,3a3,4a0,   0b0,1b2,2b3,3b1,4b2,   sync=14, depth=18
 fail: 826 (87360)
    0: 0 (0)
    1: 12 (600)
    2: 224 (24000)
    3: 430 (49680)
    4: 366 (42960)
    5: 346 (41280)
    6: 272 (32640)
    7: 237 (28440)
    8: 156 (18720)
    9: 128 (15360)
   10: 82 (9840)
   11: 25 (3000)
   12: 27 (3240)
   13: 14 (1680)
   14: 10 (1200)
   15: 4 (480)
   16: 1 (120)
 more: 0 (0)
time = 0.035334

6 states, dfa with two symbols, of which exactly one is injective
0a4,1a5,2a3,3a2,4a1,5a0,   0b5,1b2,2b3,3b1,4b2,5b0,   sync=20, depth=25
0a4,1a5,2a3,3a2,4a1,5a0,   0b5,1b1,2b4,3b1,4b2,5b0,   sync=22, depth=27
0a4,1a5,2a3,3a2,4a1,5a0,   0b5,1b2,2b1,3b3,4b2,5b0,   sync=22, depth=26
0a4,1a5,2a3,3a2,4a1,5a0,   0b2,1b1,2b3,3b0,4b4,5b2,   sync=22, depth=27
0a4,1a5,2a3,3a2,4a1,5a0,   0b2,1b0,2b3,3b1,4b4,5b2,   sync=20, depth=24
0a4,1a5,2a3,3a2,4a1,5a0,   0b2,1b1,2b0,3b3,4b4,5b2,   sync=22, depth=26
0a3,1a5,2a4,3a2,4a1,5a0,   0b3,1b5,2b1,3b2,4b1,5b0,   sync=21, depth=26
0a3,1a5,2a4,3a2,4a1,5a0,   0b3,1b5,2b1,3b4,4b1,5b0,   sync=22, depth=26
0a3,1a5,2a4,3a2,4a1,5a0,   0b0,1b2,2b1,3b3,4b4,5b0,   sync=20, depth=24
0a3,1a5,2a4,3a2,4a1,5a0,   0b0,1b1,2b2,3b3,4b4,5b0,   sync=25, depth=30
0a4,1a5,2a2,3a3,4a1,5a0,   0b5,1b2,2b3,3b1,4b2,5b0,   sync=21, depth=26
0a4,1a5,2a2,3a3,4a1,5a0,   0b3,1b1,2b5,3b0,4b2,5b2,   sync=22, depth=26
0a4,1a5,2a2,3a3,4a1,5a0,   0b0,1b3,2b5,3b1,4b3,5b2,   sync=20, depth=24
0a4,1a5,2a2,3a3,4a1,5a0,   0b2,1b1,2b3,3b0,4b4,5b2,   sync=22, depth=27
0a4,1a5,2a2,3a3,4a1,5a0,   0b2,1b0,2b3,3b1,4b4,5b2,   sync=21, depth=25
0a4,1a5,2a2,3a3,4a1,5a0,   0b1,1b2,2b3,3b0,4b5,5b2,   sync=20, depth=24
0a5,1a2,2a4,3a3,4a1,5a0,   0b2,1b5,2b5,3b4,4b3,5b0,   sync=20, depth=24
0a5,1a2,2a4,3a3,4a1,5a0,   0b1,1b3,2b2,3b5,4b3,5b0,   sync=21, depth=26
0a5,1a2,2a4,3a3,4a1,5a0,   0b4,1b3,2b2,3b5,4b3,5b0,   sync=20, depth=25
0a5,1a2,2a4,3a3,4a1,5a0,   0b3,1b5,2b5,3b1,4b4,5b0,   sync=21, depth=26
0a5,1a2,2a4,3a3,4a1,5a0,   0b3,1b5,2b5,3b2,4b4,5b0,   sync=20, depth=25
0a5,1a2,2a4,3a3,4a1,5a0,   0b3,1b4,2b0,3b5,4b0,5b1,   sync=22, depth=25
0a5,1a2,2a4,3a3,4a1,5a0,   0b3,1b0,2b2,3b5,4b0,5b1,   sync=20, depth=24
0a5,1a2,2a4,3a3,4a1,5a0,   0b3,1b5,2b3,3b4,4b2,5b1,   sync=20, depth=24
0a5,1a2,2a4,3a3,4a1,5a0,   0b3,1b0,2b0,3b5,4b2,5b1,   sync=20, depth=24
0a5,1a2,2a4,3a3,4a1,5a0,   0b0,1b3,2b5,3b2,4b3,5b1,   sync=20, depth=23
0a5,1a2,2a4,3a3,4a1,5a0,   0b0,1b5,2b3,3b4,4b3,5b1,   sync=20, depth=24
0a5,1a2,2a4,3a3,4a1,5a0,   0b0,1b3,2b2,3b5,4b3,5b1,   sync=20, depth=24
0a5,1a2,2a4,3a3,4a1,5a0,   0b0,1b4,2b3,3b5,4b3,5b1,   sync=20, depth=23
0a5,1a2,2a4,3a3,4a1,5a0,   0b3,1b0,2b0,3b5,4b4,5b1,   sync=21, depth=25
0a5,1a2,2a4,3a3,4a1,5a0,   0b0,1b3,2b3,3b5,4b4,5b1,   sync=20, depth=24
0a5,1a2,2a4,3a3,4a1,5a0,   0b3,1b5,2b2,3b0,4b5,5b1,   sync=21, depth=24
0a5,1a2,2a4,3a3,4a1,5a0,   0b3,1b4,2b5,3b0,4b5,5b1,   sync=20, depth=22
0a5,1a2,2a4,3a3,4a1,5a0,   0b0,1b5,2b3,3b2,4b5,5b1,   sync=22, depth=25
0a5,1a2,2a4,3a3,4a1,5a0,   0b0,1b3,2b5,3b4,4b5,5b1,   sync=21, depth=24
0a5,1a2,2a4,3a3,4a1,5a0,   0b0,1b5,2b5,3b4,4b2,5b3,   sync=20, depth=23
0a5,1a2,2a4,3a3,4a1,5a0,   0b0,1b5,2b5,3b2,4b4,5b3,   sync=23, depth=27
0a2,1a5,2a4,3a3,4a1,5a0,   0b5,1b3,2b2,3b1,4b3,5b0,   sync=20, depth=25
0a2,1a5,2a4,3a3,4a1,5a0,   0b2,1b3,2b5,3b1,4b3,5b0,   sync=20, depth=25
0a2,1a5,2a4,3a3,4a1,5a0,   0b5,1b1,2b3,3b4,4b3,5b0,   sync=20, depth=25
0a2,1a5,2a4,3a3,4a1,5a0,   0b5,1b0,2b3,3b4,4b3,5b1,   sync=20, depth=24
0a2,1a5,2a4,3a3,4a1,5a0,   0b0,1b3,2b5,3b1,4b3,5b2,   sync=20, depth=24
0a2,1a5,2a4,3a3,4a1,5a0,   0b3,1b1,2b2,3b4,4b3,5b2,   sync=20, depth=24
0a2,1a5,2a4,3a3,4a1,5a0,   0b3,1b1,2b5,3b4,4b3,5b2,   sync=20, depth=24
0a2,1a5,2a4,3a3,4a1,5a0,   0b0,1b1,2b2,3b5,4b3,5b3,   sync=20, depth=25
0a2,1a5,2a4,3a3,4a1,5a0,   0b3,1b1,2b2,3b0,4b4,5b3,   sync=21, depth=26
0a2,1a3,2a5,3a4,4a1,5a0,   0b5,1b1,2b3,3b2,4b2,5b0,   sync=21, depth=24
0a2,1a3,2a5,3a4,4a1,5a0,   0b5,1b1,2b4,3b2,4b2,5b0,   sync=21, depth=24
0a2,1a3,2a5,3a4,4a1,5a0,   0b4,1b1,2b5,3b2,4b2,5b0,   sync=22, depth=27
0a2,1a3,2a5,3a4,4a1,5a0,   0b1,1b5,2b2,3b5,4b4,5b0,   sync=21, depth=25
0a2,1a3,2a5,3a4,4a1,5a0,   0b5,1b0,2b2,3b3,4b0,5b1,   sync=22, depth=26
0a2,1a3,2a5,3a4,4a1,5a0,   0b5,1b4,2b0,3b2,4b2,5b1,   sync=20, depth=23
0a2,1a3,2a5,3a4,4a1,5a0,   0b0,1b4,2b1,3b2,4b3,5b1,   sync=21, depth=25
0a2,1a3,2a5,3a4,4a1,5a0,   0b0,1b2,2b1,3b3,4b4,5b1,   sync=23, depth=26
0a2,1a3,2a5,3a4,4a1,5a0,   0b0,1b5,2b1,3b3,4b4,5b1,   sync=25, depth=28
0a1,1a5,2a2,3a3,4a4,5a0,   0b2,1b1,2b3,3b4,4b0,5b2,   sync=21, depth=26
0a1,1a5,2a2,3a3,4a4,5a0,   0b0,1b2,2b3,3b4,4b1,5b2,   sync=20, depth=25
 fail: 10414 (6592320)
    0: 0 (0)
    1: 19 (4320)
    2: 1312 (842400)
    3: 4262 (2926080)
    4: 5134 (3610080)
    5: 5594 (3950640)
    6: 4650 (3300480)
    7: 4593 (3282480)
    8: 3162 (2260800)
    9: 2768 (1985040)
   10: 1823 (1311120)
   11: 1294 (931680)
   12: 1057 (761040)
   13: 727 (523440)
   14: 420 (302400)
   15: 244 (175680)
   16: 169 (121680)
   17: 111 (79920)
   18: 69 (49680)
   19: 30 (21600)
   20: 28 (20160)
   21: 14 (10080)
   22: 11 (7920)
   23: 2 (1440)
   24: 0 (0)
   25: 2 (1440)
 more: 0 (0)
time = 0.463562

7 states, dfa with two symbols, of which exactly one is injective
0a5,1a6,2a4,3a3,4a2,5a1,6a0,   0b6,1b3,2b5,3b1,4b3,5b2,6b0,   sync=30, depth=36
0a5,1a6,2a4,3a3,4a2,5a1,6a0,   0b6,1b2,2b1,3b4,4b3,5b2,6b0,   sync=30, depth=34
0a5,1a6,2a4,3a3,4a2,5a1,6a0,   0b3,1b1,2b6,3b0,4b4,5b2,6b2,   sync=32, depth=36
0a6,1a5,2a3,3a4,4a2,5a1,6a0,   0b5,1b6,2b4,3b1,4b1,5b2,6b0,   sync=30, depth=33
0a5,1a6,2a3,3a4,4a2,5a1,6a0,   0b1,1b6,2b5,3b3,4b5,5b2,6b0,   sync=30, depth=33
0a5,1a6,2a3,3a4,4a2,5a1,6a0,   0b2,1b1,2b0,3b4,4b3,5b5,6b2,   sync=30, depth=34
0a3,1a6,2a5,3a4,4a2,5a1,6a0,   0b3,1b6,2b5,3b2,4b2,5b1,6b0,   sync=31, depth=37
0a3,1a6,2a5,3a4,4a2,5a1,6a0,   0b4,1b6,2b5,3b2,4b2,5b1,6b0,   sync=32, depth=37
0a3,1a6,2a5,3a4,4a2,5a1,6a0,   0b0,1b1,2b2,3b3,4b4,5b5,6b0,   sync=36, depth=42
0a3,1a6,2a5,3a4,4a2,5a1,6a0,   0b0,1b0,2b2,3b3,4b4,5b5,6b3,   sync=30, depth=36
0a3,1a6,2a5,3a4,4a2,5a1,6a0,   0b0,1b1,2b2,3b3,4b4,5b5,6b3,   sync=31, depth=37
0a6,1a2,2a5,3a3,4a4,5a1,6a0,   0b4,1b0,2b2,3b6,4b1,5b0,6b3,   sync=30, depth=34
0a2,1a3,2a6,3a5,4a4,5a1,6a0,   0b0,1b2,2b1,3b3,4b5,5b4,6b1,   sync=30, depth=33
0a2,1a3,2a6,3a5,4a4,5a1,6a0,   0b4,1b6,2b1,3b3,4b0,5b5,6b1,   sync=30, depth=33
0a2,1a3,2a6,3a5,4a4,5a1,6a0,   0b0,1b6,2b1,3b4,4b3,5b5,6b1,   sync=32, depth=35
 fail: 132787 (605445120)
    0: 0 (0)
    1: 30 (35280)
    2: 8302 (37255680)
    3: 45781 (219653280)
    4: 73012 (357053760)
    5: 91903 (453458880)
    6: 85838 (424771200)
    7: 90777 (451080000)
    8: 73541 (366176160)
    9: 65788 (328119120)
   10: 46822 (233659440)
   11: 35980 (180421920)
   12: 26937 (135092160)
   13: 19546 (98093520)
   14: 14213 (71361360)
   15: 10779 (54195120)
   16: 7690 (38717280)
   17: 4866 (24519600)
   18: 2931 (14772240)
   19: 1859 (9369360)
   20: 1548 (7801920)
   21: 1074 (5412960)
   22: 667 (3361680)
   23: 400 (2016000)
   24: 237 (1194480)
   25: 167 (841680)
   26: 105 (529200)
   27: 75 (378000)
   28: 52 (262080)
   29: 26 (131040)
   30: 9 (45360)
   31: 2 (10080)
   32: 3 (15120)
   33: 0 (0)
   34: 0 (0)
   35: 0 (0)
   36: 1 (5040)
 more: 0 (0)
time = 10.984077

8 states, dfa with two symbols, of which exactly one is injective
0a4,1a7,2a6,3a5,4a3,5a2,6a1,7a0,   0b4,1b7,2b6,3b2,4b3,5b2,6b1,7b0,   sync=43, depth=50
0a4,1a7,2a6,3a5,4a3,5a2,6a1,7a0,   0b4,1b7,2b6,3b2,4b5,5b2,6b1,7b0,   sync=44, depth=50
0a4,1a7,2a6,3a5,4a3,5a2,6a1,7a0,   0b0,1b1,2b2,3b3,4b4,5b5,6b6,7b0,   sync=49, depth=56
0a6,1a7,2a5,3a3,4a4,5a2,6a1,7a0,   0b4,1b1,2b7,3b5,4b0,5b3,6b2,7b2,   sync=42, depth=46
 fail: 2129316 (78511345920)
    0: 0 (0)
    1: 45 (322560)
    2: 56296 (2038901760)
    3: 534582 (20575296000)
    4: 1105260 (43226265600)
    5: 1591264 (62712639360)
    6: 1683333 (66607712640)
    7: 1885633 (74841137280)
    8: 1675771 (66686014080)
    9: 1593037 (63508677120)
   10: 1235072 (49294506240)
   11: 999442 (39951676800)
   12: 721378 (28815091200)
   13: 550465 (22001172480)
   14: 386893 (15483323520)
   15: 291473 (11684695680)
   16: 206653 (8287896960)
   17: 149686 (6005986560)
   18: 109239 (4386090240)
   19: 78965 (3175038720)
   20: 55362 (2225341440)
   21: 38085 (1531635840)
   22: 23995 (964696320)
   23: 16650 (670481280)
   24: 12599 (507911040)
   25: 8996 (362315520)
   26: 6402 (258048000)
   27: 4430 (178617600)
   28: 2935 (118339200)
   29: 1744 (70318080)
   30: 1118 (45077760)
   31: 778 (31368960)
   32: 662 (26691840)
   33: 448 (18063360)
   34: 326 (13144320)
   35: 222 (8951040)
   36: 104 (4193280)
   37: 38 (1532160)
   38: 15 (604800)
   39: 5 (201600)
   40: 4 (161280)
   41: 0 (0)
   42: 1 (40320)
   43: 1 (40320)
   44: 1 (40320)
   45: 0 (0)
   46: 0 (0)
   47: 0 (0)
   48: 0 (0)
   49: 1 (40320)
 more: 0 (0)
time = 384.013988

9 states, dfa with two symbols, of which exactly one is injective
0a4,1a8,2a7,3a6,4a5,5a3,6a2,7a1,8a0,   0b4,1b8,2b7,3b6,4b3,5b3,6b2,7b1,8b0,   sync=57, depth=65
0a4,1a8,2a7,3a6,4a5,5a3,6a2,7a1,8a0,   0b5,1b8,2b7,3b6,4b3,5b3,6b2,7b1,8b0,   sync=58, depth=65
0a4,1a8,2a7,3a6,4a5,5a3,6a2,7a1,8a0,   0b0,1b1,2b2,3b3,4b4,5b5,6b6,7b7,8b0,   sync=64, depth=72
0a4,1a8,2a7,3a6,4a5,5a3,6a2,7a1,8a0,   0b0,1b0,2b2,3b3,4b4,5b5,6b6,7b7,8b4,   sync=56, depth=64
0a4,1a8,2a7,3a6,4a5,5a3,6a2,7a1,8a0,   0b0,1b1,2b2,3b3,4b4,5b5,6b6,7b7,8b4,   sync=57, depth=65
 fail: 38260106 (12836648482560)
    0: 0 (0)
    1: 67 (3265920)
    2: 411816 (135182960640)
    3: 6790772 (2359373909760)
    4: 18180190 (6407523118080)
    5: 29561144 (10485507231360)
    6: 35197849 (12534825582720)
    7: 42008954 (15001154743680)
    8: 40388500 (14449874705280)
    9: 40526222 (14526916306560)
   10: 33951212 (12187624538880)
   11: 28757941 (10335554328960)
   12: 21573682 (7753846383360)
   13: 16779395 (6034420425600)
   14: 11807103 (4245170912640)
   15: 8788381 (3159761270400)
   16: 6196143 (2227322240640)
   17: 4457591 (1603848677760)
   18: 3202812 (1153894533120)
   19: 2289460 (825587925120)
   20: 1666669 (600686513280)
   21: 1274381 (459505509120)
   22: 895404 (323052831360)
   23: 646967 (233645731200)
   24: 462815 (167283325440)
   25: 320097 (115703199360)
   26: 219382 (79318673280)
   27: 157227 (56853135360)
   28: 123690 (44744192640)
   29: 89427 (32375790720)
   30: 65563 (23762471040)
   31: 46206 (16759612800)
   32: 32586 (11817550080)
   33: 21488 (7796476800)
   34: 14870 (5396025600)
   35: 9975 (3619728000)
   36: 6816 (2471212800)
   37: 4946 (1794441600)
   38: 4028 (1461680640)
   39: 3266 (1185166080)
   40: 2443 (886515840)
   41: 1669 (605646720)
   42: 1015 (368323200)
   43: 537 (194866560)
   44: 226 (82010880)
   45: 56 (20321280)
   46: 30 (10886400)
   47: 18 (6531840)
   48: 13 (4717440)
   49: 11 (3991680)
   50: 7 (2540160)
   51: 2 (725760)
   52: 4 (1451520)
   53: 0 (0)
   54: 0 (0)
   55: 0 (0)
   56: 1 (362880)
   57: 2 (725760)
   58: 1 (362880)
   59: 0 (0)
   60: 0 (0)
   61: 0 (0)
   62: 0 (0)
   63: 0 (0)
   64: 1 (362880)
 more: 0 (0)
time = 16114.745946

10 states, dfa with two symbols, of which exactly one is injective
0a5,1a9,2a8,3a7,4a6,5a4,6a3,7a2,8a1,9a0,   0b5,1b9,2b8,3b7,4b3,5b4,6b3,7b2,8b1,9b0,   sync=73, depth=82
0a5,1a9,2a8,3a7,4a6,5a4,6a3,7a2,8a1,9a0,   0b5,1b9,2b8,3b7,4b3,5b6,6b3,7b2,8b1,9b0,   sync=74, depth=82
0a5,1a9,2a8,3a7,4a6,5a4,6a3,7a2,8a1,9a0,   0b0,1b1,2b2,3b3,4b4,5b5,6b6,7b7,8b8,9b0,   sync=81, depth=90
 fail: 808528594 (2732859636595200)
    0: 0 (0)
    1: 97 (36288000)
    2: 3223380 (10654410816000)
    3: 93470696 (325747157299200)
    4: 325045116 (1147843349452800)
    5: 593626151 (2107441969516800)
    6: 785540772 (2798741542060800)
    7: 998480984 (3566339247340800)
    8: 1033377068 (3697355318630400)
    9: 1090831004 (3909375481132800)
   10: 974903993 (3498625131724800)
   11: 865646534 (3109890163968000)
   12: 676130596 (2430578760422400)
   13: 539830586 (1941610447123200)
   14: 388127064 (1396092144787200)
   15: 289295707 (1040629789382400)
   16: 202511650 (728313528499200)
   17: 144964176 (521324087558400)
   18: 101289770 (364140082656000)
   19: 72283213 (259836696806400)
   20: 51463964 (185012201606400)
   21: 37803254 (135977090860800)
   22: 26552395 (95582936736000)
   23: 19738438 (71102845094400)
   24: 14853861 (53513108006400)
   25: 11054466 (39834796377600)
   26: 7964695 (28703572128000)
   27: 5859546 (21125041056000)
   28: 4245843 (15315100012800)
   29: 2996928 (10819423238400)
   30: 2127272 (7684386796800)
   31: 1575832 (5694363763200)
   32: 1254270 (4531801478400)
   33: 943201 (3408840288000)
   34: 717010 (2591972006400)
   35: 529967 (1916318476800)
   36: 366543 (1326645734400)
   37: 249173 (902849068800)
   38: 174065 (631128153600)
   39: 128367 (465636729600)
   40: 93778 (340181856000)
   41: 66630 (241772428800)
   42: 47887 (173746944000)
   43: 35904 (130259404800)
   44: 29819 (108178156800)
   45: 25273 (91707033600)
   46: 20553 (74582726400)
   47: 14929 (54174355200)
   48: 9655 (35036064000)
   49: 6076 (22023187200)
   50: 3195 (11590387200)
   51: 1403 (5091206400)
   52: 579 (2101075200)
   53: 224 (812851200)
   54: 124 (449971200)
   55: 89 (322963200)
   56: 59 (214099200)
   57: 48 (174182400)
   58: 30 (108864000)
   59: 14 (50803200)
   60: 15 (54432000)
   61: 9 (32659200)
   62: 8 (29030400)
   63: 4 (14515200)
   64: 9 (32659200)
   65: 3 (10886400)
   66: 2 (7257600)
   67: 0 (0)
   68: 0 (0)
   69: 0 (0)
   70: 0 (0)
   71: 0 (0)
   72: 0 (0)
   73: 1 (3628800)
   74: 1 (3628800)
   75: 0 (0)
   76: 0 (0)
   77: 0 (0)
   78: 0 (0)
   79: 0 (0)
   80: 0 (0)
   81: 1 (3628800)
 more: 0 (0)
time = 789097.361640



==> anc/dfa_bfs9.log <==
1 states, dfa with two non-injective symbols (buggy symmetry reduction)
 fail: 0 (0)
    0: 0 (0)
 more: 0 (0)
time = 0.000048

2 states, dfa with two non-injective symbols (buggy symmetry reduction)
0a0,1a0,   0b1,1b1,   sync=1, depth=1
 fail: 0 (0)
    0: 0 (0)
    1: 1 (2)
 more: 0 (0)
time = 0.000011

3 states, dfa with two non-injective symbols (buggy symmetry reduction)
0a1,1a0,2a0,   0b1,1b1,2b0,   sync=2, depth=3
0a1,1a0,2a0,   0b0,1b2,2b0,   sync=2, depth=4
0a1,1a0,2a0,   0b2,1b2,2b0,   sync=2, depth=4
0a1,1a0,2a0,   0b0,1b0,2b1,   sync=2, depth=3
0a1,1a0,2a0,   0b2,1b1,2b1,   sync=2, depth=3
0a1,1a0,2a0,   0b1,1b2,2b1,   sync=2, depth=4
0a1,1a0,2a0,   0b2,1b2,2b1,   sync=2, depth=3
0a1,1a0,2a0,   0b0,1b0,2b2,   sync=2, depth=3
0a1,1a0,2a0,   0b2,1b0,2b2,   sync=2, depth=4
0a1,1a0,2a0,   0b1,1b1,2b2,   sync=2, depth=2
0a1,1a0,2a0,   0b2,1b1,2b2,   sync=2, depth=3
0a1,1a0,2a0,   0b1,1b2,2b2,   sync=2, depth=3
0a0,1a1,2a0,   0b1,1b1,2b0,   sync=2, depth=2
0a0,1a1,2a0,   0b0,1b2,2b0,   sync=2, depth=2
0a0,1a1,2a0,   0b0,1b0,2b1,   sync=2, depth=2
0a0,1a1,2a0,   0b2,1b1,2b1,   sync=2, depth=2
0a0,1a1,2a0,   0b0,1b0,2b2,   sync=2, depth=2
0a0,1a1,2a0,   0b2,1b0,2b2,   sync=2, depth=2
0a0,1a1,2a0,   0b1,1b1,2b2,   sync=2, depth=2
0a0,1a1,2a0,   0b0,1b2,2b2,   sync=2, depth=2
0a0,1a1,2a0,   0b1,1b2,2b2,   sync=2, depth=4
0a1,1a1,2a0,   0b0,1b2,2b0,   sync=2, depth=3
0a1,1a1,2a0,   0b0,1b0,2b1,   sync=2, depth=2
0a1,1a1,2a0,   0b2,1b1,2b1,   sync=2, depth=2
0a1,1a1,2a0,   0b2,1b0,2b2,   sync=2, depth=3
0a1,1a1,2a0,   0b1,1b2,2b2,   sync=2, depth=3
 fail: 7 (42)
    0: 0 (0)
    1: 10 (60)
    2: 26 (156)
 more: 0 (0)
time = 0.000102

4 states, dfa with two non-injective symbols (buggy symmetry reduction)
0a2,1a1,2a0,3a0,   0b1,1b0,2b3,3b0,   sync=7, depth=9
0a2,1a1,2a0,3a0,   0b3,1b0,2b0,3b1,   sync=6, depth=8
0a2,1a1,2a0,3a0,   0b1,1b3,2b0,3b1,   sync=6, depth=9
0a2,1a1,2a0,3a0,   0b0,1b3,2b1,3b3,   sync=7, depth=10
0a1,1a2,2a0,3a0,   0b3,1b0,2b1,3b0,   sync=7, depth=9
0a1,1a2,2a0,3a0,   0b1,1b0,2b3,3b0,   sync=6, depth=9
0a1,1a2,2a0,3a0,   0b0,1b1,2b3,3b0,   sync=6, depth=9
0a1,1a2,2a0,3a0,   0b1,1b3,2b3,3b0,   sync=6, depth=9
0a1,1a2,2a0,3a0,   0b0,1b3,2b0,3b1,   sync=6, depth=8
0a1,1a2,2a0,3a0,   0b1,1b3,2b0,3b1,   sync=7, depth=9
0a1,1a2,2a0,3a0,   0b1,1b2,2b3,3b1,   sync=6, depth=9
0a1,1a2,2a0,3a0,   0b0,1b3,2b1,3b3,   sync=6, depth=9
0a3,1a2,2a0,3a0,   0b2,1b1,2b0,3b1,   sync=6, depth=8
 fail: 239 (5520)
    0: 0 (0)
    1: 44 (924)
    2: 452 (10644)
    3: 349 (8376)
    4: 90 (2160)
    5: 41 (984)
    6: 9 (216)
    7: 4 (96)
 more: 0 (0)
time = 0.001738

5 states, dfa with two non-injective symbols (buggy symmetry reduction)
0a3,1a1,2a1,3a0,4a0,   0b0,1b2,2b3,3b4,4b2,   sync=12, depth=16
0a3,1a2,2a1,3a0,4a0,   0b2,1b0,2b4,3b1,4b0,   sync=12, depth=14
0a3,1a2,2a1,3a0,4a0,   0b2,1b1,2b0,3b4,4b0,   sync=13, depth=15
0a3,1a2,2a1,3a0,4a0,   0b1,1b4,2b2,3b0,4b1,   sync=12, depth=15
0a3,1a2,2a1,3a0,4a0,   0b1,1b2,2b4,3b0,4b1,   sync=12, depth=16
0a3,1a2,2a1,3a0,4a0,   0b2,1b0,2b1,3b4,4b1,   sync=13, depth=16
0a3,1a2,2a1,3a0,4a0,   0b0,1b3,2b1,3b4,4b1,   sync=12, depth=16
0a3,1a2,2a1,3a0,4a0,   0b0,1b4,2b3,3b1,4b3,   sync=12, depth=15
0a2,1a3,2a1,3a0,4a0,   0b4,1b0,2b2,3b1,4b0,   sync=13, depth=16
0a2,1a3,2a1,3a0,4a0,   0b1,1b4,2b0,3b2,4b0,   sync=13, depth=15
0a2,1a3,2a1,3a0,4a0,   0b2,1b4,2b1,3b4,4b0,   sync=12, depth=16
0a2,1a3,2a1,3a0,4a0,   0b1,1b0,2b2,3b4,4b0,   sync=12, depth=15
0a2,1a3,2a1,3a0,4a0,   0b0,1b1,2b2,3b4,4b0,   sync=12, depth=16
0a2,1a3,2a1,3a0,4a0,   0b0,1b4,2b1,3b2,4b1,   sync=13, depth=15
0a2,1a3,2a1,3a0,4a0,   0b4,1b2,2b0,3b1,4b2,   sync=12, depth=14
0a2,1a3,2a1,3a0,4a0,   0b2,1b3,2b1,3b4,4b2,   sync=12, depth=16
0a2,1a3,2a1,3a0,4a0,   0b2,1b4,2b0,3b1,4b4,   sync=12, depth=16
0a2,1a3,2a1,3a0,4a0,   0b0,1b4,2b2,3b1,4b4,   sync=12, depth=16
0a3,1a1,2a2,3a0,4a0,   0b1,1b2,2b4,3b0,4b1,   sync=12, depth=16
0a3,1a1,2a2,3a0,4a0,   0b2,1b0,2b1,3b4,4b1,   sync=13, depth=16
0a3,1a1,2a2,3a0,4a0,   0b2,1b4,2b0,3b1,4b4,   sync=13, depth=16
0a1,1a3,2a2,3a0,4a0,   0b2,1b4,2b1,3b0,4b2,   sync=13, depth=16
0a1,1a3,2a2,3a0,4a0,   0b4,1b2,2b0,3b1,4b2,   sync=14, depth=17
0a1,1a3,2a2,3a0,4a0,   0b1,1b2,2b0,3b4,4b2,   sync=12, depth=16
0a1,1a3,2a2,3a0,4a0,   0b1,1b0,2b4,3b2,4b4,   sync=12, depth=16
0a1,1a3,2a2,3a0,4a0,   0b0,1b1,2b4,3b2,4b4,   sync=13, depth=17
0a1,1a4,2a3,3a0,4a0,   0b0,1b3,2b2,3b1,4b2,   sync=12, depth=15
 fail: 6822 (792570)
    0: 0 (0)
    1: 162 (15020)
    2: 6863 (790210)
    3: 12033 (1428360)
    4: 7159 (856680)
    5: 3303 (395760)
    6: 1640 (196800)
    7: 772 (92640)
    8: 411 (49320)
    9: 177 (21240)
   10: 73 (8760)
   11: 21 (2520)
   12: 17 (2040)
   13: 9 (1080)
   14: 1 (120)
 more: 0 (0)
time = 0.083010

6 states, dfa with two non-injective symbols (buggy symmetry reduction)
0a4,1a1,2a2,3a1,4a0,5a0,   0b2,1b4,2b0,3b5,4b3,5b4,   sync=20, depth=23
0a4,1a3,2a2,3a1,4a0,5a0,   0b1,1b2,2b3,3b5,4b0,5b1,   sync=20, depth=24
0a4,1a3,2a2,3a1,4a0,5a0,   0b2,1b0,2b1,3b3,4b5,5b1,   sync=20, depth=23
0a4,1a3,2a2,3a1,4a0,5a0,   0b1,1b2,2b3,3b0,4b5,5b2,   sync=20, depth=24
0a4,1a3,2a2,3a1,4a0,5a0,   0b2,1b5,2b0,3b4,4b1,5b4,   sync=21, depth=24
0a3,1a4,2a2,3a1,4a0,5a0,   0b5,1b2,2b0,3b3,4b1,5b2,   sync=21, depth=25
0a3,1a4,2a2,3a1,4a0,5a0,   0b3,1b0,2b5,3b1,4b2,5b5,   sync=20, depth=25
0a4,1a2,2a3,3a1,4a0,5a0,   0b2,1b3,2b1,3b0,4b5,5b1,   sync=21, depth=25
0a4,1a2,2a3,3a1,4a0,5a0,   0b3,1b2,2b0,3b1,4b5,5b1,   sync=20, depth=24
0a4,1a2,2a3,3a1,4a0,5a0,   0b2,1b0,2b1,3b3,4b5,5b1,   sync=20, depth=23
0a2,1a4,2a3,3a1,4a0,5a0,   0b5,1b0,2b3,3b2,4b1,5b0,   sync=21, depth=25
0a2,1a4,2a3,3a1,4a0,5a0,   0b5,1b0,2b2,3b3,4b1,5b0,   sync=21, depth=25
0a2,1a4,2a3,3a1,4a0,5a0,   0b2,1b5,2b3,3b1,4b5,5b0,   sync=20, depth=25
0a2,1a4,2a3,3a1,4a0,5a0,   0b0,1b1,2b2,3b3,4b5,5b0,   sync=20, depth=25
0a2,1a4,2a3,3a1,4a0,5a0,   0b2,1b4,2b3,3b1,4b5,5b2,   sync=20, depth=25
0a2,1a1,2a4,3a1,4a0,5a0,   0b2,1b3,2b0,3b4,4b5,5b3,   sync=20, depth=25
0a2,1a1,2a4,3a1,4a0,5a0,   0b0,1b3,2b2,3b4,4b5,5b3,   sync=20, depth=25
0a2,1a3,2a4,3a1,4a0,5a0,   0b1,1b2,2b5,3b3,4b0,5b1,   sync=20, depth=23
0a2,1a3,2a4,3a1,4a0,5a0,   0b5,1b0,2b1,3b3,4b2,5b1,   sync=21, depth=24
0a3,1a5,2a4,3a1,4a0,5a0,   0b0,1b4,2b1,3b3,4b2,5b1,   sync=20, depth=24
0a3,1a5,2a4,3a1,4a0,5a0,   0b3,1b4,2b2,3b0,4b1,5b2,   sync=20, depth=24
0a3,1a5,2a4,3a1,4a0,5a0,   0b0,1b2,2b4,3b3,4b1,5b4,   sync=20, depth=24
0a3,1a5,2a4,3a1,4a0,5a0,   0b0,1b2,2b1,3b3,4b1,5b5,   sync=21, depth=25
0a4,1a1,2a2,3a3,4a0,5a0,   0b2,1b5,2b3,3b0,4b1,5b5,   sync=21, depth=24
0a1,1a4,2a2,3a3,4a0,5a0,   0b3,1b1,2b5,3b0,4b2,5b5,   sync=20, depth=24
0a1,1a4,2a2,3a3,4a0,5a0,   0b3,1b0,2b5,3b1,4b2,5b5,   sync=20, depth=24
 fail: 213893 (148615380)
    0: 0 (0)
    1: 551 (275610)
    2: 102961 (70415730)
    3: 361239 (254883840)
    4: 348673 (248918040)
    5: 214424 (153585360)
    6: 115379 (82752840)
    7: 67435 (48421080)
    8: 38408 (27593280)
    9: 20655 (14847840)
   10: 11027 (7935120)
   11: 5322 (3831840)
   12: 3108 (2237760)
   13: 2032 (1463040)
   14: 1031 (742320)
   15: 484 (348480)
   16: 212 (152640)
   17: 98 (70560)
   18: 43 (30960)
   19: 32 (23040)
   20: 18 (12960)
   21: 8 (5760)
 more: 0 (0)
time = 4.606627

7 states, dfa with two non-injective symbols (buggy symmetry reduction)
0a5,1a4,2a2,3a2,4a1,5a0,6a0,   0b1,1b4,2b3,3b5,4b0,5b6,6b3,   sync=30, depth=34
0a5,1a4,2a2,3a2,4a1,5a0,6a0,   0b4,1b1,2b5,3b6,4b0,5b3,6b5,   sync=30, depth=33
0a5,1a4,2a3,3a2,4a1,5a0,6a0,   0b3,1b6,2b2,3b0,4b5,5b1,6b5,   sync=31, depth=34
0a3,1a5,2a4,3a2,4a1,5a0,6a0,   0b3,1b6,2b4,3b2,4b1,5b6,6b0,   sync=30, depth=36
0a3,1a5,2a4,3a2,4a1,5a0,6a0,   0b0,1b1,2b2,3b3,4b4,5b6,6b0,   sync=30, depth=36
0a3,1a5,2a4,3a2,4a1,5a0,6a0,   0b3,1b5,2b4,3b2,4b1,5b6,6b3,   sync=30, depth=36
 fail: 7777032 (37948682282)
    0: 0 (0)
    1: 1807 (5729514)
    2: 1620219 (7704104450)
    3: 10799101 (53076078300)
    4: 15531260 (77228267760)
    5: 12529625 (62639507700)
    6: 7857056 (39348241800)
    7: 4806005 (24095983800)
    8: 2947519 (14786431800)
    9: 1694669 (8504810160)
   10: 945459 (4746807240)
   11: 519582 (2612012760)
   12: 302890 (1522291680)
   13: 192342 (966737520)
   14: 110407 (555193800)
   15: 59352 (298647720)
   16: 33937 (170901360)
   17: 19951 (100535400)
   18: 11310 (57002400)
   19: 6499 (32754960)
   20: 4241 (21374640)
   21: 2479 (12494160)
   22: 1387 (6990480)
   23: 607 (3059280)
   24: 244 (1229760)
   25: 230 (1159200)
   26: 99 (498960)
   27: 48 (241920)
   28: 23 (115920)
   29: 13 (65520)
   30: 5 (25200)
   31: 1 (5040)
 more: 0 (0)
time = 303.766758

8 states, dfa with two non-injective symbols (buggy symmetry reduction)
0a3,1a6,2a5,3a4,4a2,5a1,6a0,7a0,   0b3,1b7,2b5,3b4,4b2,5b1,6b7,7b0,   sync=42, depth=49
0a3,1a6,2a5,3a4,4a2,5a1,6a0,7a0,   0b0,1b1,2b2,3b3,4b4,5b5,6b7,7b0,   sync=42, depth=49
0a3,1a6,2a5,3a4,4a2,5a1,6a0,7a0,   0b3,1b6,2b5,3b4,4b2,5b1,6b7,7b3,   sync=42, depth=49
 fail: 328685470 (12858421639952)
    0: 0 (0)
    1: 5788 (133895160)
    2: 27326420 (1035470849112)
    3: 333545749 (13071998810192)
    4: 695151717 (27566271784464)
    5: 715828825 (28551963086976)
    6: 530788898 (21230302926000)
    7: 350246611 (14025149068560)
    8: 223771924 (8966542905600)
    9: 136069796 (5455019740800)
   10: 78477331 (3147034853760)
   11: 44703237 (1793538808320)
   12: 25766060 (1033738386240)
   13: 15700097 (629602693440)
   14: 9364498 (375690887040)
   15: 5419461 (217557950400)
   16: 3250960 (130596023040)
   17: 1983849 (79731684480)
   18: 1168701 (46985359680)
   19: 707230 (28439570880)
   20: 469495 (18878952960)
   21: 306345 (12324432960)
   22: 186598 (7510688640)
   23: 104785 (4221544320)
   24: 56579 (2280942720)
   25: 38939 (1568407680)
   26: 24267 (978122880)
   27: 15240 (614476800)
   28: 9476 (382072320)
   29: 5385 (217123200)
   30: 2741 (110517120)
   31: 1303 (52536960)
   32: 864 (34836480)
   33: 454 (18305280)
   34: 191 (7701120)
   35: 142 (5725440)
   36: 118 (4757760)
   37: 54 (2177280)
   38: 24 (967680)
   39: 7 (282240)
   40: 1 (40320)
   41: 1 (40320)
   42: 3 (120960)
 more: 0 (0)
time = 24695.722235

9 states, dfa with two non-injective symbols (buggy symmetry reduction)
0a4,1a7,2a6,3a5,4a3,5a2,6a1,7a0,8a0,   0b4,1b8,2b6,3b5,4b3,5b2,6b1,7b8,8b0,   sync=56, depth=64
0a4,1a7,2a6,3a5,4a3,5a2,6a1,7a0,8a0,   0b0,1b1,2b2,3b3,4b4,5b5,6b6,7b8,8b0,   sync=56, depth=64
0a4,1a7,2a6,3a5,4a3,5a2,6a1,7a0,8a0,   0b4,1b7,2b6,3b5,4b3,5b2,6b1,7b8,8b4,   sync=56, depth=64
 fail: 16001763288 (5645480950241298)
    0: 0 (0)
    1: 18295 (3483518472)
    2: 497476475 (169265472348402)
    3: 10859924576 (3822087509374176)
    4: 32149446053 (11449248793428096)
    5: 41657105030 (14923628467107696)
    6: 36381890993 (13076068893306048)
    7: 26488931767 (9536007494539008)
    8: 17795508150 (6411016350841536)
    9: 11291202345 (4070122533536976)
   10: 6756584454 (2436445792538352)
   11: 3924392190 (1415492894707920)
   12: 2248927927 (811120125473280)
   13: 1326672786 (478271017022400)
   14: 784730471 (282881764534320)
   15: 458769319 (165418882700400)
   16: 274928384 (99151255889280)
   17: 168648186 (60832893073680)
   18: 101942050 (36780768783360)
   19: 63072134 (22764288375360)
   20: 41252183 (14887991522880)
   21: 27227169 (9828780131520)
   22: 17164056 (6198575181120)
   23: 10447016 (3775905020160)
   24: 6341087 (2293990554240)
   25: 4251709 (1537648479360)
   26: 2841332 (1028079138240)
   27: 1868268 (676290746880)
   28: 1199056 (434107900800)
   29: 724827 (262481264640)
   30: 435622 (157871125440)
   31: 267020 (96841422720)
   32: 188099 (68222710080)
   33: 122478 (44439917760)
   34: 73577 (26699621760)
   35: 49141 (17832286080)
   36: 30045 (10892931840)
   37: 16969 (6156077760)
   38: 9483 (3441191040)
   39: 4914 (1783192320)
   40: 2684 (973969920)
   41: 1428 (518192640)
   42: 1006 (365057280)
   43: 587 (213010560)
   44: 387 (140434560)
   45: 206 (74753280)
   46: 118 (42819840)
   47: 52 (18869760)
   48: 26 (9434880)
   49: 92 (33384960)
   50: 23 (8346240)
   51: 2 (725760)
   52: 0 (0)
   53: 0 (0)
   54: 0 (0)
   55: 0 (0)
   56: 3 (1088640)
 more: 0 (0)
time = 2481282.320446



==> anc/matAntidist.h <==
#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

#define zeroMatrix false
#define identityMatrix true

template <int R, int C, class T> 
class matAntidist
{
	// for multiplication of matrices of different sizes
	template <int RR, int CC, class TT> friend class matAntidist; 
	
  public:
	matAntidist (bool b = zeroMatrix);
	matAntidist (const matAntidist<R,C,T> &m);
	~matAntidist ();

	inline T operator () (int r, int c) const;
	inline T &operator () (int r, int c);
	void operator = (const matAntidist<R,C,T> &m);
	
	bool operator == (const matAntidist<R,C,T> &m) const;
	bool operator != (const matAntidist<R,C,T> &m) const;
	
	void inv ();
	void operator &= (const matAntidist<R,C,T> &m);
	void operator |= (const matAntidist<R,C,T> &m);
	void operator ^= (const matAntidist<R,C,T> &m);
	
	matAntidist<R,C,T> operator ~ () const;
	matAntidist<R,C,T> operator & (const matAntidist<R,C,T> &m) const;
	matAntidist<R,C,T> operator | (const matAntidist<R,C,T> &m) const;
	matAntidist<R,C,T> operator ^ (const matAntidist<R,C,T> &m) const;
	
	void operator *= (const matAntidist<C,C,T> &m);
	template <int CC> 
	matAntidist<R,CC,T> operator * (const matAntidist<C,CC,T> &m) const;
	
	void transclose ();
	matAntidist<R,C,T> transclosure () const;
	
	void operator += (const matAntidist<C,C,T> &m);
	template <int CC> 
	matAntidist<R,CC,T> operator + (const matAntidist<C,CC,T> &m) const;
	
	void dransclose ();
	matAntidist<R,C,T> dransclosure () const;
	
  private:
	static const int D 
			= (C > R) ? R : C;
	T *entry;
	
  protected:
	T *&data = entry;
	static const int alignment = C;
};

template <int R, int C, class T> 
matAntidist<R,C,T>::matAntidist (bool b)
{
	entry = new T [R * C] ();
	if (b) {
		for (int i=D; --i>=0; ) {
			(entry + i * C)[i] = ~(T(0));
		}
	}
}

template <int R, int C, class T> 
matAntidist<R,C,T>::matAntidist (const matAntidist<R,C,T> &m)
{
	entry = new T [R * C];
	*this = m;
}

template <int R, int C, class T> 
matAntidist<R,C,T>::~matAntidist ()
{
	delete[] entry;
}

template <int R, int C, class T> 
inline T matAntidist<R,C,T>::operator () (int r, int c) const
{
	return (entry + r * C)[c];
}

template <int R, int C, class T> 
inline T &matAntidist<R,C,T>::operator () (int r, int c)
{
	return (entry + r * C)[c];
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator = (const matAntidist<R,C,T> &m)
{
	for (int i=R*C; --i>=0; ) {
		entry[i] = m.entry[i];
	}
}

template <int R, int C, class T>
bool matAntidist<R,C,T>::operator == (const matAntidist<R,C,T> &m) const
{
	for (int i=R*C; --i>=0; ) {
		if (entry[i] != m.entry[i]) return false;
	}
	return true;
}

template <int R, int C, class T>
bool matAntidist<R,C,T>::operator != (const matAntidist<R,C,T> &m) const
{
	for (int i=R*C; --i>=0; ) {
		if (entry[i] != m.entry[i]) return true;
	}
	return false;
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::inv ()
{
	for (int i=R*C; --i>=0; ) {
		entry[i] = ~entry[i];
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator &= (const matAntidist &m)
{
	for (int i=R*C; --i>=0; ) {
		if (entry[i] > m.entry[i]) {
			entry[i] = m.entry[i];
		}
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator |= (const matAntidist &m)
{
	for (int i=R*C; --i>=0; ) {
		if (entry[i] < m.entry[i]) {
			entry[i] = m.entry[i];
		}
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator ^= (const matAntidist &m)
{
	for (int i=R*C; --i>=0; ) {
		if (entry[i] < m.entry[i]) {
			entry[i] = m.entry[i] - entry[i];
		} else {
			entry[i] = entry[i] - m.entry[i];	
		}
	}
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator ~ () const
{
	matAntidist<R,C,T> mr = *this;
	mr.inv ();
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator & (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr &= m;
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator | (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr |= m;
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator ^ (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr ^= m;
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator *= (const matAntidist<C,C,T> &m)
{
	matAntidist<R,C,T> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		T *m_c = m.entry + c * C; // row c of m
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			if (e) {
				T *mr_r = mr.entry + r * C; // row r of mr
				e = ~e;
				for (int cc=C; --cc>=0; ) {
					T ee = m_c[cc]; // entry c,cc of m
					if (ee > e) {
						ee -= e;
						if (mr_r[cc] < ee) mr_r[cc] = ee;
					}
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C, class T>
template <int CC>
matAntidist<R,CC,T> matAntidist<R,C,T>::operator * (const matAntidist<C,CC,T> &m) const
{
	matAntidist<R,CC,T> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		T *m_c = m.entry + c * CC; // row c of m
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			if (e) {
				T *mr_r = mr.entry + r * CC; // row r of mr
				e = ~e;
				for (int cc=CC; --cc>=0; ) {
					T ee = m_c[cc]; // entry c,cc of m
					if (ee > e) {
						ee -= e;
						if (mr_r[cc] < ee) mr_r[cc] = ee;
					}
				}
			}
		}
	}
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::transclose ()
{
	for (int c=D; --c>=0; ) {
		T *_c = entry + c * C; // row c of *this
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			if (e) {
				T *_r = entry + r * C; // row r of *this
				e = ~e;
				for (int cc=C; --cc>=0; ) {
					T ee = _c[cc]; // entry c,cc of *this
					if (ee > e) {
						ee -= e;
						if (_r[cc] < ee) _r[cc] = ee;
					}
				}
			}
		}
	}
}

template <int R, int C, class T>
matAntidist<R,C,T> matAntidist<R,C,T>::transclosure () const
{
	matAntidist<R,C,T> mr = *this;
	mr.transclose ();
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator += (const matAntidist<C,C,T> &m)
{
	matAntidist<R,C,T> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		T *m_c = m.entry + c * C; // row c of m
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			T anti_e = ~e;
			if (anti_e) {
				T *mr_r = mr.entry + r * C; // row r of mr
				for (int cc=C; --cc>=0; ) {
					T ee = m_c[cc]; // entry c,cc of m
					if (ee < anti_e) {
						ee += e;
						if (mr_r[cc] > ee) mr_r[cc] = ee;
					}
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C, class T>
template <int CC>
matAntidist<R,CC,T> matAntidist<R,C,T>::operator + (const matAntidist<C,CC,T> &m) const
{
	matAntidist<R,CC,T> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		T *m_c = m.entry + c * CC; // row c of m
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			T anti_e = ~e;
			if (anti_e) {
				T *mr_r = mr.entry + r * CC; // row r of mr
				for (int cc=CC; --cc>=0; ) {
					T ee = m_c[cc]; // entry c,cc of m
					if (ee < anti_e) {
						ee += e;
						if (mr_r[cc] > ee) mr_r[cc] = ee;
					}
				}
			}
		}
	}
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::dransclose ()
{
	for (int c=D; --c>=0; ) {
		T *_c = entry + c * C; // row c of *this
		for (int r=R; --r>=0; ) {
			T e = (entry + r * C)[c]; // entry r,c of *this
			T anti_e = ~e;
			if (anti_e) {
				T *_r = entry + r * C; // row r of *this
				for (int cc=C; --cc>=0; ) {
					T ee = _c[cc]; // entry c,cc of *this
					if (ee < anti_e) {
						ee += e;
						if (_r[cc] > ee) _r[cc] = ee;
					}
				}
			}
		}
	}
}

template <int R, int C, class T>
matAntidist<R,C,T> matAntidist<R,C,T>::dransclosure () const
{
	matAntidist<R,C,T> mr = *this;
	mr.dransclose ();
	return mr;
}

#pragma GCC pop_options


==> anc/matAntidist_sse.h <==
#include <stdint.h>

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

template <class T> 
class block_sse
{
  public:
	// compute maximum of values of type T in blocks 
	// *this and b parallel, and store the results in block *this
	void max (const block_sse<T> &b);
	// compute minimum of values of type T in blocks 
	// *this and b parallel, and store the results in block *this
	void min (const block_sse<T> &b);
	// compute absolute difference of values of type T in blocks 
	// *this and b parallel, and store the results in block *this
	void dist (const block_sse<T> &b);
	// subtract values of type T in block b parallel from those
	// in block *this, unsigned subtraction with saturation at 0
	void subsat (const block_sse<T> &b);
	// add values of type T in block b parallel from those
	// in block *this, unsigned addition with saturation
	void addsat (const block_sse<T> &b);
	// clone (avx broadcast) ~c as a value of type T in block b
	void clonenot (unsigned c);
	// clone (avx broadcast) c as a value of type T in block b
	void clone (unsigned c);
	
	unsigned __int128 val;
};

#define zeroMatrix false
#define identityMatrix true

template <int R, int C, class T> 
class matAntidist
{
	// for multiplication of matrices of different sizes
	template <int RR, int CC, class TT> friend class matAntidist; 
	
  public: 
	matAntidist (bool b = zeroMatrix);
	matAntidist (const matAntidist<R,C,T> &m);
	~matAntidist ();

	inline T operator () (int r, int c) const;
	inline T &operator () (int r, int c);
	void operator = (const matAntidist<R,C,T> &m);
	
	bool operator == (const matAntidist<R,C,T> &m) const;
	bool operator != (const matAntidist<R,C,T> &m) const;
	
	void inv ();
	void operator &= (const matAntidist<R,C,T> &m);
	void operator |= (const matAntidist<R,C,T> &m);
	void operator ^= (const matAntidist<R,C,T> &m);
	
	matAntidist<R,C,T> operator ~ () const;
	matAntidist<R,C,T> operator & (const matAntidist<R,C,T> &m) const;
	matAntidist<R,C,T> operator | (const matAntidist<R,C,T> &m) const;
	matAntidist<R,C,T> operator ^ (const matAntidist<R,C,T> &m) const;
	
	void operator *= (const matAntidist<C,C,T> &m);
	template <int CC> matAntidist<R,CC,T> operator * (const matAntidist<C,CC,T> &m) const;
	
	void transclose ();
	matAntidist<R,C,T> transclosure () const;
	
	void operator += (const matAntidist<C,C,T> &m);
	template <int CC> matAntidist<R,CC,T> operator + (const matAntidist<C,CC,T> &m) const;
	
	void dransclose ();
	matAntidist<R,C,T> dransclosure () const;
	
  private:
	static const int D
			= (C > R) ? R : C;
	static const int Cblocks
			= (C - 1) * sizeof (T) / sizeof (block_sse<T>) + 1; 
	static const int Creal
			= Cblocks * sizeof (block_sse<T>) / sizeof (T);
	block_sse<T> *block;
	
  protected:
	T *&data = (T *&) block;
	static const int alignment = Creal;
};

template <int R, int C, class T> 
matAntidist<R,C,T>::matAntidist (bool b)
{
	block = new block_sse<T> [R * Cblocks];
  	block_sse<T> b000;
	asm (
		"pxor %0, %0"
		: "=x" (b000.val)
	);
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] = b000;
	}
	if (b) {
		for (int i=D; --i>=0; ) {
			((T *) (block + i * Cblocks))[i] = ~(T(0));
		}
	}
}

template <int R, int C, class T> 
matAntidist<R,C,T>::matAntidist (const matAntidist<R,C,T> &m)
{
	block = new block_sse<T> [R * Cblocks];
	*this = m;
}

template <int R, int C, class T> 
matAntidist<R,C,T>::~matAntidist ()
{
	delete[] block;
}

template <int R, int C, class T> 
inline T matAntidist<R,C,T>::operator () (int r, int c) const
{
	return ((T *) (block + r * Cblocks))[c];
}

template <int R, int C, class T> 
inline T &matAntidist<R,C,T>::operator () (int r, int c)
{
	return ((T *) (block + r * Cblocks))[c];
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator = (const matAntidist<R,C,T> &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] = m.block[i];
	}
}

template <int R, int C, class T>
bool matAntidist<R,C,T>::operator == (const matAntidist<R,C,T> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i].val != m.block[i].val) return false;
	}
	return true;
}

template <int R, int C, class T>
bool matAntidist<R,C,T>::operator != (const matAntidist<R,C,T> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i].val != m.block[i].val) return true;
	}
	return false;
}

template <>
inline void block_sse<unsigned char>::max (const block_sse<unsigned char> &b)
{
	asm (
		"pmaxub %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned short>::max (const block_sse<unsigned short> &b)
{
	asm (
		"pmaxuw %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned int>::max (const block_sse<unsigned int> &b)
{
	asm (
		"pmaxud %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned char>::min (const block_sse<unsigned char> &b)
{
	asm (
		"pminub %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned short>::min (const block_sse<unsigned short> &b)
{
	asm (
		"pminuw %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned int>::min (const block_sse<unsigned int> &b)
{
	asm (
		"pminud %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned char>::dist (const block_sse<unsigned char> &b)
{
	// using dist = max - min
	asm (
		"movdqa %1, %%xmm0\n\t"
		"pminub %0, %%xmm0\n\t"
		"pmaxub %1, %0\n\t"
		"psubb %%xmm0, %0\n\t"
		: "+x" (val)
		: "xm" (b.val)
		: "%xmm0"
	);
}

template <> 
inline void block_sse<unsigned short>::dist (const block_sse<unsigned short> &b)
{   
	// using dist = max - min
	asm (
		"movdqa %1, %%xmm0\n\t"
		"pminuw %0, %%xmm0\n\t"
		"pmaxuw %1, %0\n\t"
		"psubw %%xmm0, %0\n\t"
		: "+x" (val)
		: "xm" (b.val)
		: "%xmm0"
	);
}

template <>
inline void block_sse<unsigned int>::dist (const block_sse<unsigned int> &b)
{   
	// using dist = max - min
	asm (
		"movdqa %1, %%xmm0\n\t"
		"pminud %0, %%xmm0\n\t"
		"pmaxud %1, %0\n\t"
		"psubd %%xmm0, %0\n\t"
		: "+x" (val)
		: "x" (b.val)
		: "%xmm0"
	);
}

template <>
inline void block_sse<unsigned char>::subsat (const block_sse<unsigned char> &b)
{
	asm (
		"psubusb %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <> 
inline void block_sse<unsigned short>::subsat (const block_sse<unsigned short> &b)
{
	asm (
		"psubusw %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned int>::subsat (const block_sse<unsigned int> &b)
{   
	// psubusd does not exist, so one extra instruction is needed
	// using max and regular subtraction 
	asm (
		"pmaxud %1, %0\n\t"
		"psubd %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned char>::addsat (const block_sse<unsigned char> &b)
{
	asm (
		"paddusb %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <> 
inline void block_sse<unsigned short>::addsat (const block_sse<unsigned short> &b)
{
	asm (
		"paddusw %1, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <>
inline void block_sse<unsigned int>::addsat (const block_sse<unsigned int> &b)
{   
	// paddusd does not exist, so extra instructions are needed
	// using regular addition and fix afterwards
	asm (
		"movdqa %1, %%xmm0\n\t"
		"paddd %1, %0\n\t"
		"pcmpgtd %0, %%xmm0\n\t"
		"por %%xmm0, %0"
		: "+x" (val)
		: "xm" (b.val)
	);
}

template <> 
inline void block_sse<unsigned char>::clonenot (unsigned c)
{
	// clone from byte c to doubleword c
	c *= 0x01010101;
	// negate doubleword c logically
	c = ~c;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned short>::clonenot (unsigned c)
{
	// clone from word c to doubleword c
	c *= 0x00010001;
	// negate doubleword c logically
	c = ~c;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned int>::clonenot (unsigned c)
{
	// negate doubleword c logically
	c = ~c;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned char>::clone (unsigned c)
{
	// clone from byte c to doubleword c
	c *= 0x01010101;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned short>::clone (unsigned c)
{
	// clone from word c to doubleword c
	c *= 0x00010001;
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <> 
inline void block_sse<unsigned int>::clone (unsigned c)
{
	// clone from doubleword c to block *this
	asm (
		"movd %1, %0\n\t"
		"pshufd $0, %0, %0"
		: "=x" (val)
		: "r" (c)
	);
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::inv ()
{
	block_sse<T> bFFF;
	asm (
		"pcmpeqb %0, %0"
		: "=x" (bFFF.val)
	);
	for (int i=R*Cblocks; --i>=0; ) {
		asm (
			"pxor %1, %0"
			: "+x" (block[i].val)
			: "x" (bFFF.val)
		);
	}
	int const sh = (Creal - C) * sizeof(T);
	if (sh) {
		asm (
			"psrldq %1, %0"
			: "+x" (bFFF.val)
			: "i" (sh)
		);
		for (int r=R; r>0; r--) {
			asm (
				"pand %1, %0"
				: "+x" (block[r*Cblocks-1].val)
				: "x" (bFFF.val)
			);
		}
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator &= (const matAntidist &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i].min (m.block[i]);
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator |= (const matAntidist &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i].max (m.block[i]);
	}
}

template <int R, int C, class T> 
void matAntidist<R,C,T>::operator ^= (const matAntidist &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i].dist (m.block[i]);
	}
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator ~ () const
{
	matAntidist<R,C,T> mr = *this;
	mr.inv ();
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator & (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr &= m;
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator | (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr |= m;
	return mr;
}

template <int R, int C, class T> 
matAntidist<R,C,T> matAntidist<R,C,T>::operator ^ (const matAntidist &m) const
{
	matAntidist<R,C,T> mr = *this;
	mr ^= m;
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator *= (const matAntidist<C,C,T> &m)
{
	matAntidist<R,C,T> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		block_sse<T> *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			if (e) {
				block_sse<T> *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				block_sse<T> b;
				b.clonenot (e);
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					block_sse<T> bb = m_c[ccb]; // block ccb of row c of m
					bb.subsat (b);
					mr_r[ccb].max (bb);
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C, class T>
template <int CC>
matAntidist<R,CC,T> matAntidist<R,C,T>::operator * (const matAntidist<C,CC,T> &m) const
{
	matAntidist<R,CC,T> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		block_sse<T> *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			if (e) {
				block_sse<T> *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				block_sse<T> b;
				b.clonenot (e);
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					block_sse<T> bb = m_c[ccb]; // block ccb of row c of m
					bb.subsat (b);
					mr_r[ccb].max (bb);
				}
			}
		}
	}
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::transclose ()
{
	for (int c=D; --c>=0; ) {
		block_sse<T> *_c = block + c * Cblocks; // row c of *this
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			if (e) {
				block_sse<T> *_r = block + r * Cblocks; // row r of *this
				block_sse<T> b;
				b.clonenot (e);
				for (int ccb=Cblocks; --ccb>=0; ) {
					block_sse<T> bb = _c[ccb]; // block ccb of row c of *this
					bb.subsat (b);
					_r[ccb].max (bb);
				}
			}
		}
	}
}

template <int R, int C, class T>
matAntidist<R,C,T> matAntidist<R,C,T>::transclosure () const
{
	matAntidist<R,C,T> mr = *this;
	mr.transclose ();
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::operator += (const matAntidist<C,C,T> &m)
{
	matAntidist<R,C,T> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		block_sse<T> *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			T anti_e = ~e;
			if (anti_e) {
				block_sse<T> *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				block_sse<T> b;
				b.clone (e);
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					block_sse<T> bb = m_c[ccb]; // block ccb of row c of m
					bb.addsat (b);
					mr_r[ccb].min (bb);
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C, class T>
template <int CC>
matAntidist<R,CC,T> matAntidist<R,C,T>::operator + (const matAntidist<C,CC,T> &m) const
{
	matAntidist<R,CC,T> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		block_sse<T> *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			T anti_e = ~e;
			if (~e) {
				block_sse<T> *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				block_sse<T> b;
				b.clone (e);
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					block_sse<T> bb = m_c[ccb]; // block ccb of row c of m
					bb.addsat (b);
					mr_r[ccb].min (bb);
				}
			}
		}
	}
	return mr;
}

template <int R, int C, class T>
void matAntidist<R,C,T>::dransclose ()
{
	for (int c=D; --c>=0; ) {
		block_sse<T> *_c = block + c * Cblocks; // row c of *this
		for (int r=R; --r>=0; ) {
			T e = ((T *) (block + r * Cblocks))[c]; // entry r,c of *this
			T anti_e = ~e;
			if (anti_e) {
				block_sse<T> *_r = block + r * Cblocks; // row r of *this
				block_sse<T> b;
				b.clone (e);
				for (int ccb=Cblocks; --ccb>=0; ) {
					block_sse<T> bb = _c[ccb]; // block ccb of row c of *this
					bb.addsat (b);
					_r[ccb].min (bb);
				}
			}
		}
	}
}

template <int R, int C, class T>
matAntidist<R,C,T> matAntidist<R,C,T>::dransclosure () const
{
	matAntidist<R,C,T> mr = *this;
	mr.dransclose ();
	return mr;
}

#pragma GCC pop_options



==> anc/matBool.h <==
#include <stdint.h>

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

#define zeroMatrix false
#define identityMatrix true

template <int R, int C> 
class matBool
{
	typedef uint64_t blockType;
	
	class bitReference
	{
	  public:
	
		inline bitReference (const matBool<R,C> &m, int r, int c)	{ 
			bytePointer = &(((unsigned char *) 
							 (m.block + r * m.Cblocks))[c>>3]);
			bitmask = 1 << (c & 7);
		}
		inline bitReference (matBool<R,C> &m, int r, int c)	{ 
			bytePointer = &(((unsigned char *) 
							 (m.block + r * m.Cblocks))[c>>3]);
			bitmask = 1 << (c & 7);
		}
	 
		void operator = (bool b) {
			if (b) *bytePointer |= bitmask;
			else *bytePointer &= ~bitmask;
		}
		void operator &= (bool b) {
			if (!b) *bytePointer &= ~bitmask;
		}
		void operator |= (bool b) {
			if (b) *bytePointer |= bitmask;
		}
		void operator ^= (bool b) {
			if (b) *bytePointer ^= bitmask;
		}
	
		operator bool() const {
			return *bytePointer & bitmask;
		}

	private:
		unsigned char *bytePointer;
		unsigned int bitmask;
	};
	
	// for multiplication of matrices of different sizes
	template <int RR, int CC> friend class matBool;  
	
  public: 
	matBool (bool b = zeroMatrix);
	matBool (const matBool<R,C> &m);
	~matBool ();

	inline bool operator () (int r, int c) const;
	inline bitReference operator () (int r, int c);
	void operator = (const matBool<R,C> &m);
	
	bool operator == (const matBool<R,C> &m) const;
	bool operator != (const matBool<R,C> &m) const;
	
	// Hamming comparison with true > false
	bool operator <<= (const matBool<R,C> &m) const;
	bool operator >>= (const matBool<R,C> &m) const;
	bool operator << (const matBool<R,C> &m) const;
	bool operator >> (const matBool<R,C> &m) const;
		
	void inv ();
	void operator &= (const matBool<R,C> &m);
	void operator |= (const matBool<R,C> &m);
	void operator ^= (const matBool<R,C> &m);

	matBool<R,C> operator ~ () const;
	matBool<R,C> operator & (const matBool<R,C> &m) const;
	matBool<R,C> operator | (const matBool<R,C> &m) const;
	matBool<R,C> operator ^ (const matBool<R,C> &m) const;

	void operator *= (const matBool<C,C> &m);
	template <int CC> matBool<R,CC> operator * (const matBool<C,CC> &m) const;

	void transclose ();
	matBool<R,C> transclosure () const;

	void operator += (const matBool<C,C> &m);
	template <int CC> matBool<R,CC> operator + (const matBool<C,CC> &m) const;

	void dransclose ();
	matBool<R,C> dransclosure () const;
	
  private:
	static const int D 
			= (C > R) ? R : C;
	static const int Cblocks 
			= (C - 1) / 8 / sizeof (blockType) + 1; 
	static const int Creal 
			= Cblocks * sizeof (blockType) * 8;
	blockType *block;
	
  protected:
	unsigned char *&data = (unsigned char *&) block;
	static const int alignment = Creal / 8;
};

template <int R, int C> 
matBool<R,C>::matBool (bool b)
{
	block = new blockType [R * Cblocks] ();
	if (b) {
		for (int i=D; --i>=0; ) {
			((unsigned char *)(block + i * Cblocks))[i>>3] |=
				(1 << (i & 7)); // set entry i,i of *this to true
		}
	}
}

template <int R, int C> 
matBool<R,C>::matBool (const matBool<R,C> &m)
{
	block = new blockType [R * Cblocks];
	*this = m;
}

template <int R, int C> 
matBool<R,C>::~matBool ()
{
	delete[] block;
}

template <int R, int C> 
inline bool matBool<R,C>::operator () (int r, int c) const
{
	bitReference bp (*this, r, c);
	return bp;
}

template <int R, int C> 
inline typename matBool<R,C>::bitReference matBool<R,C>::operator () (int r, int c)
{
	bitReference bp (*this, r, c);
	return bp;
}

template <int R, int C>
void matBool<R,C>::operator = (const matBool<R,C> &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] = m.block[i];
	}
}

template <int R, int C>
bool matBool<R,C>::operator == (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i] != m.block[i]) return false;
	}
	return true;
}

template <int R, int C>
bool matBool<R,C>::operator != (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i] != m.block[i]) return true;
	}
	return false;
}

template <int R, int C>
bool matBool<R,C>::operator <<= (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i] & ~m.block[i]) return false;
	}
	return true;
}

template <int R, int C>
bool matBool<R,C>::operator >>= (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (~block[i] & m.block[i]) return false;
	}
	return true;
}

template <int R, int C>
bool matBool<R,C>::operator << (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (block[i] & ~m.block[i]) return false;
	}
	return *this != m;
}

template <int R, int C>
bool matBool<R,C>::operator >> (const matBool<R,C> &m) const
{
	for (int i=R*Cblocks; --i>=0; ) {
		if (~block[i] & m.block[i]) return false;
	}
	return *this != m;
}

template <int R, int C> 
void matBool<R,C>::inv ()
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] = ~block[i];
	}
	int const sh = Creal - C; 
	if (sh) {
		blockType b = ~((blockType) 0);
		b >>= sh;
		for (int r=R; r>0; r--) {
			block[r*Cblocks-1] &= b;
		}
	}
}

template <int R, int C> 
void matBool<R,C>::operator &= (const matBool &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] &= m.block[i];
	}
}

template <int R, int C> 
void matBool<R,C>::operator |= (const matBool &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] |= m.block[i];
	}
}

template <int R, int C> 
void matBool<R,C>::operator ^= (const matBool &m)
{
	for (int i=R*Cblocks; --i>=0; ) {
		block[i] ^= m.block[i];
	}
}

template <int R, int C> 
matBool<R,C> matBool<R,C>::operator ~ () const
{
	matBool<R,C> mr = *this;
	mr.inv ();
	return mr;
}

template <int R, int C> 
matBool<R,C> matBool<R,C>::operator & (const matBool &m) const
{
	matBool<R,C> mr = *this;
	mr &= m;
	return mr;
}

template <int R, int C> 
matBool<R,C> matBool<R,C>::operator | (const matBool &m) const
{
	matBool<R,C> mr = *this;
	mr |= m;
	return mr;
}

template <int R, int C> 
matBool<R,C> matBool<R,C>::operator ^ (const matBool &m) const
{
	matBool<R,C> mr = *this;
	mr ^= m;
	return mr;
}

template <int R, int C>
void matBool<R,C>::operator *= (const matBool<C,C> &m)
{
	matBool<R,C> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		blockType *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (e) {
				blockType *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					mr_r[ccb] |= m_c[ccb]; // block ccb of row c of m
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C>
template <int CC>
matBool<R,CC> matBool<R,C>::operator * (const matBool<C,CC> &m) const
{
	matBool<R,CC> mr = zeroMatrix;
	for (int c=C; --c>=0; ) {
		blockType *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (e) {
				blockType *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					mr_r[ccb] |= m_c[ccb]; // block ccb of row c of m
				}
			}
		}
	}
	return mr;
}

template <int R, int C>
void matBool<R,C>::transclose ()
{
	for (int c=D; --c>=0; ) {
		blockType *_c = block + c * Cblocks; // row c of *this
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (e) {
				blockType *_r = block + r * Cblocks; // row r of *this
				for (int ccb=Cblocks; --ccb>=0; ) {
					_r[ccb] |= _c[ccb]; // block ccb of row c of *this
				}
			}
		}
	}
}

template <int R, int C>
matBool<R,C> matBool<R,C>::transclosure () const
{
	matBool<R,C> mr = *this;
	mr.transclose ();
	return mr;
}

template <int R, int C>
void matBool<R,C>::operator += (const matBool<C,C> &m)
{
	matBool<R,C> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		blockType *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (!e) {
				blockType *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					mr_r[ccb] &= m_c[ccb]; // block ccb of row c of m
				}
			}
		}
	}
	*this = mr;
}

template <int R, int C>
template <int CC>
matBool<R,CC> matBool<R,C>::operator + (const matBool<C,CC> &m) const
{
	matBool<R,CC> mr = zeroMatrix;
	mr.inv ();
	for (int c=C; --c>=0; ) {
		blockType *m_c = m.block + c * m.Cblocks; // row c of m
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (!e) {
				blockType *mr_r = mr.block + r * mr.Cblocks; // row r of mr
				for (int ccb=m.Cblocks; --ccb>=0; ) {
					mr_r[ccb] &= m_c[ccb]; // block ccb of row c of m
				}
			}
		}
	}
	return mr;
}

template <int R, int C>
void matBool<R,C>::dransclose ()
{
	for (int c=D; --c>=0; ) {
		blockType *_c = block + c * Cblocks; // row c of *this
		for (int r=R; --r>=0; ) {
			bool e = ((unsigned char *)(block + r * Cblocks))[c>>3] &
						(1 << (c & 7)); // entry r,c of *this
			if (!e) {
				blockType *_r = block + r * Cblocks; // row r of *this
				for (int ccb=Cblocks; --ccb>=0; ) {
					_r[ccb] &= _c[ccb]; // block ccb of row c of *this
				}
			}
		}
	}
}

template <int R, int C>
matBool<R,C> matBool<R,C>::dransclosure () const
{
	matBool<R,C> mr = *this;
	mr.dransclose ();
	return mr;
}

#pragma GCC pop_options




==> anc/pfa_bfs.cpp <==
#include <stdio.h>
#include <string.h>
#include <assert.h>
#include <time.h>

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

int const N = 38, S = 702;

long long power (int x, int y)
{
	if (y) {
		long long p = power (x, y >> 1);
		return p * p * ((y & 1) ? x : 1);
	} else {
		return 1;
	}
}

long long fctorl (int x)
{
	if (x) {
		return fctorl (x - 1) * x;
	} else {
		return 1;
	}
}

// array of bits, with few but sufficient operations
struct bitarray
{
	bitarray (long long s, bool f = false); 
	~bitarray () {
		delete[] block; }
	
	void set (long long i);
	void set (const bitarray &ba);
	void reset (long long i);
	void reset (const bitarray &ba);
	void mask (const bitarray &ba);
	
	void getnext (long long &i);
	
	void operator = (const bitarray &ba);
	bool operator[] (long long i) const;
	bool iszero ();
	
	void print () const;
	
	unsigned long long *block;
	long long size;
};

bitarray::bitarray (long long s, bool f)
{
	size = (s + 63) >> 6;  
	block = new unsigned long long[size];
	long long i = 0;
	unsigned long long u = 0ull - f;
	while (s > 64) {
		block[i++] = u;
		s -= 64;
	}
	block[i] = u >> (64 - s);
}

void bitarray::set (long long i)
{
	assert (i >= 0 && i < (size << 6)); 
	block[i>>6] |= 1ull << (i & 63);
}

void bitarray::set (const bitarray &ba)
{
	assert (size == ba.size);
	for (long long i=0; i<size; i++) {
		block[i] |= ba.block[i];
	}
}

void bitarray::reset (long long i)
{
	assert (i >= 0 && i < (size << 6)); 
	block[i>>6] &= ~(1ull << (i & 63));
}

void bitarray::reset (const bitarray &ba)
{
	assert (size == ba.size);
	for (long long i=0; i<size; i++) {
		block[i] &= ~ba.block[i];
	}
}

void bitarray::mask (const bitarray &ba)
{
	assert (size == ba.size);
	for (long long i=0; i<size; i++) {
		block[i] &= ba.block[i];
	}
}

void bitarray::getnext (long long &i)
{
	i++;
	long long j = i >> 6;
	if (j >= size) {
		i = -1;
		return;
	}
	unsigned long long b = block[j] & -(1ll << (i & 63));
	while (!b) {
		j++;
		if (j >= size) {
			i = -1;
			return;
		}
		b = block[j];
	}
	asm (
		"bsf %1, %0"
		: "=r" (i)
		: "g" (b)
	);
	i |= j << 6; 
}

void bitarray::operator = (const bitarray &ba)
{
	assert (size == ba.size);
	for (long long i=0; i<size; i++) {
		block[i] = ba.block[i];
	}
}

void bitarray::print () const
{
	for (long long i=0; i<size; i++) {
		for (long long j=0; j<64; j++) {
			printf ("%c", (block[i] & (1ull << j)) ? '*' : '-');
		}
		printf ("\n");
	}
}

bool bitarray::operator[] (long long i) const
{
	return (block[i>>6] & (1ull << i)) != 0;
}

bool bitarray::iszero ()
{
	unsigned long long b = 0;
	for (long long i=0; i<size; i++) {
		b |= block [i];
	}
	return !b;
}

// symbol of dfa or pfa, conversion from index and back
// conjugation with symmetry by way of index
struct symb
{
	symb (int nstates = 0) { clear (nstates); }
	void clear (int nstates = 0) { n = nstates; memset (symbol, 0, n); }
	
	void operator = (long long symbidx);
	long long operator () (void) const;
	
	void operator ++ (int);
	void operator += (long long symbidx);
	
	void operator ^= (long long symmidx);
	long long operator ^ (long long symmidx) const;
	
	int invsize (int i) const;
	bool isinjective (int sgn = 0) const;
	
	void print (int i = N) const;
	
	unsigned char symbol[N];
	int n;
};

void symb::operator = (long long symbidx)
{
	for (int j=0; j<n; j++) {
		symbol[j] = symbidx % n;
		symbidx /= n;
	}
}

long long symb::operator () (void) const
{
	long long i = 0;
	for (int j=n; --j>=0; ) {
		i *= n;
		i += symbol[j];
	}
	return i;
}

void symb::operator ++ (int)
{
	for (int j=0; j<N; j++) {
		if (symbol[j] == n - 1) {
			symbol[j] = 0;
		} else {
			symbol[j]++;
			break;
		}
	}
}

void symb::operator += (long long symbidx)
{
	for (int j=0; j<N; j++) {
		if (symbidx <= n) {
			symbol[j] += symbidx;
			symbidx = 0;
		} else { 
			symbol[j] += symbidx % n;
			symbidx /= n;
		}
		if (symbol[j] >= n) {
			symbol[j] -= n;
			symbidx++;
		} else if (symbidx == 0) {
			break;
		}
	}
}

void symb::operator ^= (long long symmidx) 
{
	char symmetry[n], conjsymbol[n];
	
	// use - if state n-1 stands for undefined
	bool p = (symmidx < 0);
	if (p) symmidx = -symmidx;
	
	// compute symmetry map from index
	for (int j=0; j<n; j++) {
		int i = j - symmidx % (j + 1);
		symmetry[j] = symmetry[i];
		symmetry[i] = j;
		symmidx /= (j + 1);
	}
	
	// compute conjugated symbol map from index and symmetry map
	for (int j=n; --j>=0; ) {
		conjsymbol[(int)symmetry[j]] = symmetry[(int)symbol[j]];
	}
	
	// suppress state "undefined" 
	if (p) conjsymbol[n-1] = symbol[n-1];
	
	// update symbol map
	for (int j=n; --j>=0; ) {
		symbol[j] = conjsymbol[j];
	}
}

long long symb::operator ^ (long long symmidx) const
{
	unsigned char symmetry[n], conjsymbol[n];
	
	// use - if state n-1 stands for undefined
	bool p = (symmidx < 0);
	if (p) symmidx = -symmidx;
	
	// compute symmetry map from index
	for (int j=0; j<n; j++) {
		int i = j - symmidx % (j + 1);
		symmetry[j] = symmetry[i];
		symmetry[i] = j;
		symmidx /= (j + 1);
	}
	
	// compute conjugated symbol map from index and symmetry map
	for (int j=n; --j>=0; ) {
		conjsymbol[(int)symmetry[j]] = symmetry[(int)symbol[j]];
	}
	
	// suppress state n-1 if it stands for undefined 
	if (p) conjsymbol[n-1] = symbol[n-1];
	
	// return index
	long long i = 0;
	for (int j=n; --j>=0; ) {
		i *= n;
		i += conjsymbol[j];
	}
	return i;
}

int symb::invsize (int i) const
{
	int s = 0;
	for (int j=n; --j>=0; ) {
		s += (symbol[j] == i);
	}
	return s;
}

bool symb::isinjective (int sgn) const
{
	long long i = 0;
	int nn = n - (sgn < 0);
	for (int j=nn; --j>=0; ) {
		i |= 1ll << symbol[j];
	}
	return (i == (1ll << nn) - 1); 
}

void symb::print (int i) const
{
	for (int j=0; j<n; j++) {
		if (j == i) printf ("-=>");
		else printf ("%d=>", j);
		if (symbol[j] == i) printf ("-, ");
		else printf ("%d, ", symbol[j]);
	}
	printf ("\n");
}

// partial finite automaton as set of symbols
// each symbol is coded as a pair (complete symbol, undefined subset)
struct pfa
{
	pfa (int nstates = 0) { clear (nstates); }
	void clear (int nstates = 0) { n = nstates; s = 0; }
	
	void addsymbol (const char *symbstr);
	void addsymbol (long long symbidx);
	void addsymbol (const symb &symbl);
	void removesymbol ();
	void printsymbols (int k = 0);
	
	// perform breath first search from subset of all states (all)
	// compute synchronization length (all2singleton)
	// and power automaton depth (all2farthest)
	void bfs ();
	// perform breath first search from universal singleton in pairs
	// automaton (subsets of <=2 states)
	// compute synchronization length (all2singleton)
	// and pairs automaton depth (all2farthest)
	void pairs_bfs ();
		
	void syncscan (const char *symbmode, int minsynch, int maxsynch);
	void syncsearch (bitarray &symbset, const long long *symmetry);
	
	int findpaths (unsigned long long startpath, 
		int lengthpath, unsigned long long endpath);
	int searchpaths (unsigned long long startpath, 
		int lengthpath, unsigned long long endpath,
		bitarray **p, unsigned long long *ts);
	
	unsigned char symbol[S][N];
	long long undef[S];
	int n, s;
	
	int all2singleton, all2farthest;
	int minsync, maxsync;
	long long *nwithsync, *nnwithsync;
	char smode[S+1];
	
	int firstsingleton, lastsingleton, intransitivity;
};

void pfa::addsymbol (const char *symbstr)
{
	assert (s < S);
	int l = strlen(symbstr);
	undef[s] = 0;
	for (int i=0; i<N; i++) {
		int j = (i < l) ? symbstr[i] : symbstr[l-1];
		long long k = (j < '0');
		symbol[s][i] = k ? 0 : j - '0';
		undef[s] |= k << i;
	}
	s++;
	if (n < l) n = l;
	assert (n <= N);
}

void pfa::addsymbol (long long symbidx)
{
	undef[s] = 0;
	for (int i=0; i<n; i++) {
		int j = symbidx % (n + 1);
		symbidx /= (n + 1);
		if (j == n) {
			symbol[s][i] = 0;
			undef[s] |= 1 << i;
		} else {
			symbol[s][i] = j;
		}
	}
	s++;
}

void pfa::addsymbol (const symb &symbl)
{
	undef[s] = 0;
	for (int i=0; i<n; i++) {
		int j = symbl.symbol[i];
		if (j == n) {
			symbol[s][i] = 0;
			undef[s] |= 1 << i;
		} else {
			symbol[s][i] = j;
		}
	}
	s++;
}

void pfa::removesymbol ()
{
	if (s > 0) s--;
}

void pfa::printsymbols (int k)
{
	for (int j=k; j<s; j++) {
		for (int i=0; i<n; i++) {
			if (j < 26) printf ("%d%c", i, 'a' + j);
			else printf ("%d%c%c", i, 'a' - 1 + j/26, 'a' + j % 26);
			if (undef[j] & (1l << i)) printf ("-,");
			else printf ("%d,", symbol[j][i]);
		}
		printf ("   ");
	}
}

void pfa::bfs ()
{
	all2farthest = 0;
	all2singleton = -1;
	bitarray b(1l<<n), bc(1l<<n);
	b.set ((1l<<n) - 1);
	
	firstsingleton = -1;
	lastsingleton = -1;
	intransitivity = n;
	
	do {
		bitarray bn(1l<<n);
		long long i = -1;
		b.getnext (i);
		while (i >= 0) {
			if (all2singleton < 0) {
				if (!(i & (i - 1))) {
					all2singleton = all2farthest;
					if (firstsingleton < 0) {
						for (int k=0; k<n; k++) {
							if (b[1<<k]) {
								firstsingleton = k;
								break;
							}
						}
					}
				}
			}
			for (int j=0; j<s; j++) {
				if (!(i & undef[j])) {
					long long t = 0;
					for (int k=0; k<n; k++) {
						t |= ((i >> k) & 1) << symbol[j][k];
					}
					bn.set (t);
				}
			}
			b.getnext (i);
		}
		bc.set (b);
		bn.reset (bc);
		if (bn.iszero ()) break;
		b = bn;
		all2farthest++;
	} while (true);
	for (int k=0; k<n; k++) {
		if (b[1<<k]) {
			lastsingleton = k;
			break;
		} 
	}
	for (int k=0; k<n; k++) {
		if (bc[1<<k]) {
			intransitivity--;
		} 
	}
}

// scan for extensions of automaton, by adding strlen(syncmode) symbols
// choose any symbol, except if respective character in syncmode is
//    +: complete symbol             -: strictly partial symbol 
//    =: complete injective symbol   >: complete non-injective symbol
// minsynch is minimum synchronization for automaton to be printed
// maxsynch is maximum and must be large enough for array bounds
// symmetry reduction not complete, but effective for speed
// symmetry reduction may be overcomplete if there is an = or an > 
// after first + (not recommended)
void pfa::syncscan (const char *syncmode, int minsynch, int maxsynch)
{
	for (int i=0; i<=S; i++) smode[i] = 0;
	for (int i=0; syncmode[i]; i++) {
		smode[i+s] = syncmode[i];
	}
	minsync = minsynch;
	maxsync = maxsynch;
	
	const long long nsymb = power(n+1,n);
	bitarray symbset(nsymb,true);
	long long *symmetry = new long long[fctorl(n)];
	
	for (int j=0; j<s; j++) {
		long long x = 0;
		for (int i=n; --i>=0; ) {
			x *= (n + 1); 
			x += symbol[j][i]; 
			x += n * ((undef[j] >> i) & 1); 
		} 
		symbset.reset (x);
	}
	
	long long k = 0;
	for (long long y=1; y<fctorl(n); y++) {
		bool b = true;
		for (int j=0; j<s; j++) {
			long long x = 0;
			for (int i=n; --i>=0; ) {
				x *= (n + 1);
				x += symbol[j][i];
				x += n * ((undef[j] >> i) & 1);
			}
			symb xx(n+1);
			xx = x;
			b &= (xx ^- y) == x;
		}
		if (b) {
			symmetry[k++] = y;
		}
	}
	symmetry[k] = 0;
	
	long long *nws = new long long[maxsync+3]();
	nwithsync = nws + 1;
	long long *nnws = new long long[maxsync+3]();
	nnwithsync = nnws + 1;
	
	syncsearch (symbset, symmetry);
	while (nwithsync[maxsync] == 0 && maxsync > 0) maxsync--;
	printf (" fail: %lld (%lld)\n", 
			nwithsync[-1], nnwithsync[-1]); 
	for (long long i=0; i<=maxsync; i++) {
		printf ("%5lld: %lld (%lld)\n", i, 
				nwithsync[i], nnwithsync[i]);
	}
	printf (" more: %lld (%lld)\n", 
			nwithsync[maxsync+1], nnwithsync[maxsync+1]);
	
	delete[] nnws;
	delete[] nws;
	delete[] symmetry;
}

// recursive function used by syncscan
void pfa::syncsearch (bitarray &symbset, const long long *symmetry)
{
	if (smode[s]) {
		long long *newsymmetry = new long long[fctorl(n)];
		
		const long long nsymb = power(n+1,n);
		int sms = smode[s];
		bool complete = (sms == '+') || (sms == '>') || (sms == '=');
		
		long long x = -1;
		symb xx(n+1);
		symbset.getnext (x);
		xx += x;
		while (x >= 0) {
			do {
				if (sms == '-') {
					if (!xx.invsize(n)) continue;
				} else if (complete) {
					if (xx.invsize(n)) continue;
					if (sms == '>' && xx.isinjective (-1)) continue;
					if (sms == '=' && !xx.isinjective (-1)) continue;
				}
				symbset.reset (x);
				
				long long k = 0;
				for (long long i=0; symmetry[i]; i++) {
					long long y = symmetry[i];
					if ((xx ^- y) == x) {
						newsymmetry[k++] = y;
					}
				}
				newsymmetry[k] = 0;
				
				addsymbol (xx);
				if (smode[s]) {
					bitarray newsymbset(nsymb);
					newsymbset.set (symbset);
					syncsearch (newsymbset, newsymmetry);
				} else {
					syncsearch (symbset, newsymmetry);
				}
				removesymbol ();
				
				for (long long i=0; symmetry[i]; i++) {
					long long y = symmetry[i];
					long long z = xx ^- y;
					symbset.reset (z);
				}
			} while (false);
			
			long long z = x;
			symbset.getnext (x);
			xx += x - z;
		}
		
		delete[] newsymmetry;
	} else {
		long long nsymm;
		for (nsymm=0; symmetry[nsymm]; nsymm++) {}
		nsymm++;
		
		bfs ();
		
		if (all2singleton <= maxsync) {
			nwithsync[all2singleton]++;
			nnwithsync[all2singleton] += fctorl(n)/nsymm;
		} else {
			nwithsync[maxsync+1]++;
			nnwithsync[maxsync+1] += fctorl(n)/nsymm;
		}
		if (all2singleton >= minsync) {
			printsymbols ();
			printf ("sync=%d, ", all2singleton);
			printf ("depth=%d\n", all2farthest);
			fflush (stdout);
		}
	}
}

// find all paths from subset startpath to subset endpath, 
// which have length lengthpath, using breadth first search
int pfa::findpaths (unsigned long long startpath, 
		int lengthpath, unsigned long long endpath)
{
	bitarray *p[lengthpath+1];
	p[lengthpath] = new bitarray(1ull<<n);
	(*p[lengthpath]).set(endpath);
	
	for (int l=lengthpath; --l>=0; )
	{
		p[l] = new bitarray(1ull<<n);
		for (unsigned long long i=0; i<(1ull<<n); i++) {
			for (int j=0; j<s; j++) {
				if (!(i & undef[j])) {
					int t = 0;
					for (int k=0; k<n; k++) {
						t |= ((i >> k) & 1) << symbol[j][k];
					}
					if ((*p[l+1])[t]) (*p[l]).set(i);
				}
			}
		}
	}
	
	for (int l=0; l<lengthpath; l++)
	{
		bitarray b(1ull<<n);
		for (unsigned long long i=0; i<(1ull<<n); i++) {
			if ((*p[l])[i]) {
				for (int j=0; j<s; j++) {
					if (!(i & undef[j])) {
						unsigned long long t = 0;
						for (int k=0; k<n; k++) {
							t |= ((i >> k) & 1) << symbol[j][k];
						}
						b.set(t);
					}
				}
			}
		}
		for (unsigned long long i=0; i<(1ull<<n); i++) {
			if (!b[i]) (*p[l+1]).reset(i);
		}
	}
	
	unsigned long long ts[lengthpath+1];
	*ts = 0;
	if ((**p)[startpath]) {
		return searchpaths (startpath, lengthpath, endpath, p + 1, ts + 1);
	}
	return 0;
}

// recursive function use by findpaths
int pfa::searchpaths (unsigned long long startpath, 
		int lengthpath, unsigned long long endpath,
		bitarray **p, unsigned long long *ts)
{
	int fp;
	if (lengthpath) {
		fp = 0;
		for (unsigned long long i=0; i<(1ull<<n); i++) {
			if ((**p)[i]) {
				*ts = 0;
				for (int j=0; j<s; j++) {
					if (!(startpath & undef[j])) {
						unsigned long long t = 0;
						for (int k=0; k<n; k++) {
							t |= ((startpath >> k) & 1) << symbol[j][k];
						}
						if (t == i) *ts |= (1ull << j);
					}
				}
				if (*ts) {
					fp += searchpaths (i, lengthpath - 1, endpath, p + 1, ts + 1);
				}
			}
		}
	} else {
		fp = 1;
		int l = 0;
		while (ts[l]) l--;
		for (; ++l<0; ) {
			if (ts[l] == ts[l-1] && false) {
				if (l == -1 || ts[l] != ts[l+1]) {
					int k = l;
					while (ts[k] == ts[l]) k--;
					printf ("^%d", l - k);
				}
			} else {
				if (ts[l] & (ts[l] - 1)) printf ("(");
				int j = 0;
				while (!(ts[l] & (1ull<<j))) j++;
				printf ("%c", 'a' + j);
				for (; ++j<s; ) {
					if (ts[l] & (1ull<<j)) {
						printf ("+%c", 'a' + j);
					}
				}
				if (ts[l] & (ts[l] - 1)) printf (")");
			}
			int i = 0, k = ts[l];
			while (k) {
				k &= (k-1);
				i++;
			}
			fp *= i;
		}
		printf ("\n");
		fflush (stdout);
	}
	return fp;
}

struct dfa11 : pfa
{
	void pairs_bfs ();
	
	void syncscan (const char *syncmode, int minsynch, int maxsynch);
	void syncsearch (bitarray &symbset, const long long *symmetry);
};

void dfa11::pairs_bfs ()
{
	int k = 1;
	int pairindex[n][n];
	for (int i1=0; i1<n; i1++) {
		pairindex[i1][i1] = 0; 
		for (int i2=0; i2<i1; i2++) {
			pairindex[i1][i2] = pairindex[i2][i1] = k++;
		}
	}
	
	long long b = 1, bc = 0, symbol_pairs_inv[k];
	memset (symbol_pairs_inv, 0, sizeof(symbol_pairs_inv));
	symbol_pairs_inv[0] = 1;
	for (int j=0; j<s; j++) {
		for (int i1=0; i1<n; i1++) {
			for (int i2=0; i2<i1; i2++) {
				int i3 = symbol[j][i1];
				int i4 = symbol[j][i2];
				symbol_pairs_inv[pairindex[i3][i4]] |=
							1ll << pairindex[i1][i2];
			}
		}
	}
	
	all2farthest = 0;
	int npairs[k];
	do {
		long long bn = 0;
		bc |= b;
		npairs[all2farthest] = 0;
		while (b) {
			long long i;
			asm (
				"bsf %1, %0"
				: "=r" (i)
				: "g" (b)
			);
			b &= b - 1;
			bn |= symbol_pairs_inv[i];
			npairs[all2farthest]++;
		}
		bn &= ~bc;
		if (!bn) break;
		b = bn;
		all2farthest++;
	} while (true);
	
	if (bc + 1 != 1ll << k) {
		all2singleton = -1;
	} else {
		all2singleton = 0;
		static int over2[] = {0, 0, 1, 3, 6, 10, 15, 21, 28, 36, 45, 55};
		int i = 1, j = 0;
		for (int w=n; --w>0; ) {
			// assume the doubletons in some (w+1)-set 
			// are those with the longest synchronization
			while (j) {
				if (npairs[i] > j) {
					npairs[i] -= j;
					j = 0;
				} else {
					j -= npairs[i];
					npairs[i++] = 0;
				}
			}
			// from any (w+1)-set to a smaller set takes at 
			// most i steps
			all2singleton += i;
			j = over2[w+1] - over2[w];
		}
		// assert (i == all2farthest);
		// for (int j=1; j<i; j++) assert (npairs[j] == 0);
		// assert (npairs[0] == 1 && npairs[i] == 1);
	}
}

// scan for extensions of automaton, by adding strlen(syncmode) symbols
// choose any symbol, except if respective character in syncmode is
//    +: complete symbol             -: strictly partial symbol 
//    =: complete injective symbol   >: complete non-injective symbol
// minsynch is minimum synchronization for automaton to be printed
// maxsynch is maximum and must be large enough for array bounds
// symmetry reduction not complete, but effective for speed
// symmetry reduction may be overcomplete if there is an = or an > 
// after first + (not recommended)
void dfa11::syncscan (const char *syncmode, int minsynch, int maxsynch)
{
	for (int i=0; i<=S; i++) smode[i] = 0;
	for (int i=0; syncmode[i]; i++) {
		smode[i+s] = syncmode[i];
	}
	minsync = minsynch;
	maxsync = maxsynch;
	
	const long long nsymb = power(n,n);
	bitarray symbset(nsymb,true);
	long long *symmetry = new long long[fctorl(n)];
	
	for (int j=0; j<s; j++) {
		long long x = 0;
		for (int i=n; --i>=0; ) {
			x *= n; 
			x += symbol[j][i]; 
		} 
		symbset.reset (x);
	}
	
	long long k = 0;
	for (long long y=1; y<fctorl(n); y++) {
		bool b = true;
		for (int j=0; j<s; j++) {
			long long x = 0;
			for (int i=n; --i>=0; ) {
				x *= n;
				x += symbol[j][i];
			}
			symb xx(n);
			xx = x;
			b &= (xx ^ y) == x;
		}
		if (b) {
			symmetry[k++] = y;
		}
	}
	symmetry[k] = 0;
	
	long long *nws = new long long[maxsync+3]();
	nwithsync = nws + 1;
	long long *nnws = new long long[maxsync+3]();
	nnwithsync = nnws + 1;
	
	syncsearch (symbset, symmetry);
	while (nwithsync[maxsync] == 0 && maxsync > 0) maxsync--;
	printf (" fail: %lld (%lld)\n", 
			nwithsync[-1], nnwithsync[-1]); 
	for (long long i=0; i<=maxsync; i++) {
		printf ("%5lld: %lld (%lld)\n", i, 
				nwithsync[i], nnwithsync[i]);
	}
	printf (" more: %lld (%lld)\n", 
			nwithsync[maxsync+1], nnwithsync[maxsync+1]);
	
	delete[] nnws;
	delete[] nws;
	delete[] symmetry;
}

// for parallel computing
int splitremainder, splitdivisor, splitcounter;

// recursive function used by syncscan
void dfa11::syncsearch (bitarray &symbset, const long long *symmetry)
{
	if (smode[s]) {
		long long *newsymmetry = new long long[fctorl(n)];
		
		const long long nsymb = power(n,n);
		int sms = smode[s];
		int counter = -1;
		
		long long x = -1;
		symb xx(n);
		symbset.getnext (x);
		xx += x;
		while (x >= 0) {
			do {
				if (sms == '>') {
					if (xx.isinjective()) continue;
				} else if (sms == '=') {
					if (!xx.isinjective()) continue;
				}
				symbset.reset (x);
				
				counter++;
				if (!s) splitcounter = (splitcounter + 1) % splitdivisor;
				if (s || (splitcounter == splitremainder)) {
					long long k = 0;
					for (long long i=0; symmetry[i]; i++) {
						long long y = symmetry[i];
						if ((xx ^ y) == x) {
							newsymmetry[k++] = y;
						}
					}
					newsymmetry[k] = 0;
					
					addsymbol (xx);
					if (s == 1) {
						printf ("#   ");
						printsymbols ();
						printf ("(%d)\n", counter);
						fflush (stdout);
					}
					if (smode[s]) {
						bitarray newsymbset(nsymb);
						newsymbset.set (symbset);
						syncsearch (newsymbset, newsymmetry);
					} else {
						syncsearch (symbset, newsymmetry);
					}
					removesymbol ();
				}
				for (long long i=0; symmetry[i]; i++) {
					long long y = symmetry[i];
					long long z = xx ^ y;
					symbset.reset (z);
				}
			} while (false);
			
			long long z = x;
			symbset.getnext (x);
			xx += x - z;
		}
		
		delete[] newsymmetry;
	} else {
		long long nsymm;
		for (nsymm=0; symmetry[nsymm]; nsymm++) {}
		nsymm++;
		
		pairs_bfs ();
		if (all2singleton < (n-2)*(n-3)) {
			if (all2singleton > 0) all2singleton = 0;
		} else {
			bfs ();
		}
		
		if (all2singleton <= maxsync) {
			nwithsync[all2singleton]++;
			nnwithsync[all2singleton] += fctorl(n)/nsymm;
		} else {
			nwithsync[maxsync+1]++;
			nnwithsync[maxsync+1] += fctorl(n)/nsymm;
		}
		if (all2singleton >= minsync) {
			printsymbols ();
			printf ("sync=%d, ", all2singleton);
			printf ("depth=%d\n", all2farthest);
			fflush (stdout);
		}
	}
}

// test if last symbol is not obtained by restricting 
// another symbol to a subset, or the other way around 
bool lastsymbolok (const pfa &p)
{
	if (p.s < 2) return true;
	bool lok = true;
	int s2 = p.s - 1;
	for (int s1=0; s1<s2; s1++) {
		if (!(p.undef[s1] &~ p.undef[s2]) ||
			!(p.undef[s2] &~ p.undef[s1])) {
			lok = false;
			for (int i=0; i<p.n; i++) {
				lok |= !((p.undef[s1] | p.undef[s2]) & (1ull << i)) &&
						p.symbol[s1][i] != p.symbol[s2][i];
			}
			if (!lok) break;
		}
	}
	return lok;
}

char *search3array;

unsigned long long search3 (pfa &p, int x, bool slowsync)
{
	if (x >= 0X40) {
		assert (x == 0X40);
		// update sync value if larger sync is found
		p.bfs ();
		if (!search3array[p.s] || search3array[p.s] < p.all2singleton) {
			search3array[p.s] = p.all2singleton;
		}
		// pfa found (which does not sync in 1 or 2 steps)
		return 1;
	} else {
		unsigned long long s = search3 (p, x + 1, slowsync);
		p.addsymbol (x);
		// restrict to basic pfas (which do not sync in 1 or 2 steps)
		bool lok = lastsymbolok (p);
		// which do not sync in 1 or 2 steps
		if (lok && slowsync) {
			p.bfs ();
			lok = p.all2singleton != 1 && p.all2singleton != 2;
		}
		if (lok) s += search3 (p, x + 1, slowsync);
		p.removesymbol ();
		return s;
	}
}

unsigned long long search3a (pfa &p, int x, int y = 0)
{
	if (x >= 0X20) {
		assert (x == 0X20);
		return 1;
	} else if (y >= 0X40) {
		assert (y == 0X40);
		assert (x == 0X10);
		return search3a (p, x, 0X00) * search3a (p, x, 0X10) *
				search3a (p, x, 0X20);
	} else if (x == 0 && y == 0) {
		return search3a (p, x, 0X30);
	} else {
		unsigned long long s = search3a (p, x + 1, y + 1);
		p.addsymbol (y);
		// restrict to basic pfas
		bool lok = lastsymbolok (p);
		if (lok) s += search3a (p, x + 1, y + 1);
		p.removesymbol ();
		return s;
	}
}

int mostsymb3 (pfa &p, int x, int y = 0)
{
	if (x >= 0X20) {
		assert (x == 0X20);
		return p.s;
	} else if (y >= 0X40) {
		assert (y == 0X40);
		assert (x == 0X10);
		return mostsymb3 (p, x, 0X00) + mostsymb3 (p, x, 0X10) +
				mostsymb3 (p, x, 0X20) - 2 * p.s;
	} else if (x == 0 && y == 0) {
		return mostsymb3 (p, x, 0X30);
	} else {
		int m1 = mostsymb3 (p, x + 1, y + 1), m2 = 0;
		p.addsymbol (y);
		// restrict to basic pfas
		bool lok = lastsymbolok (p);
		if (lok) m2 = mostsymb3 (p, x + 1, y + 1);
		p.removesymbol ();
		if (m1 < m2) m1 = m2;
		return m1;
	}
}

int mostsymb3a (pfa &p, int x, int y = 0)
{
	if (x >= 0X20) {
		assert (x == 0X20);
		return p.s;
	} else if (y >= 0X40) {
		assert (y == 0X40);
		assert (x == 0X10);
		return mostsymb3a (p, x, 0X00) + mostsymb3a (p, x, 0X10) +
				mostsymb3a (p, x, 0X20) - 2 * p.s;
	} else if (x == 0 && y == 0) {
		int m1 = 0;
		// just pick a complete symbol to start with
		for (int z=0; z<0X40; z++) {
			// but not a constant symbol and neither the identity
			if (z != 0X24 && z != 0X00 && z != 0X15 && z != 0X2A)  {
				symb zz(4);
				zz = z;
				if (!zz.invsize (3)) {
					p.addsymbol (z);
					int m2 = mostsymb3a (p, x, 0X30);
					p.removesymbol ();
					if (m1 < m2) m1 = m2;
				}
			}
		}
		return m1;
	} else {
		int m1 = mostsymb3a (p, x + 1, y + 1);
		// y must not be a constant symbol
		if (y != 0X00 && y != 0X15 && y != 0X2A) {
			int m2 = 0;
			p.addsymbol (y);
			// restrict to basic pfas
			bool lok = lastsymbolok (p);
			if (lok) m2 = mostsymb3a (p, x + 1, y + 1);
			p.removesymbol ();
			if (m1 < m2) m1 = m2;
		}
		return m1;
	}
}

int main3 ()
{
	clock_t t = clock();
	pfa p;
	p.addsymbol ("012");
	
	search3array = new char[66]();
	long long nbasic = search3 (p, 0, false);
	printf ("total number of basic pfas with 3 states = %lld\n", 
			nbasic);
	printf ("maximum synchronization of basic pfa with 3 states, ");
	printf ("given number of symbols\n");
	for (int y=0; y<65; y+=5) {
		for (int x=y; x<y+5; x++) {
			char c = '0' + search3array[x+1];
			if (c < '0') c = 'x';
			if (c == '0') c = '-';
			printf ("%02d: %c   ", x, c);
		}
		if (y & 1) printf ("\n");
	}
	printf ("\nwhere x = no synchronization possible ");
	printf ("and - = no automaton possible\n");
	delete[] search3array;
	
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	return 0;
}  

int main3qnd ()
{
	clock_t t = clock(); ;
	pfa p;
	p.addsymbol ("012");
	
	search3array = new char[66]();
	printf ("total number of basic pfas with 3 states = %lld\n", 
			search3a (p, 0));
	long long nslow = search3 (p, 0, true);
	printf ("total number of basic pfas with 3 states and ");
	printf ("synchronization not 1 and\nneither 2 = %lld\n", nslow);
	printf ("maximum synchronization of basic pfa with 3 states, ");
	printf ("given number of symbols,\n");
	printf ("and synchronization not 1 and neither 2\n");
	for (int y=0; y<65; y+=5) {
		for (int x=y; x<y+5; x++) {
			char c = '0' + search3array[x+1];
			if (c < '0') c = 'x';
			if (c == '0') c = '-';
			printf ("%02d: %c   ", x, c);
		}
		if (y & 1) printf ("\n");
	}
	printf ("\nwhere x = no synchronization possible ");
	printf ("and - = no automaton possible\n");
	
	printf ("maximum number of symbols ");
	printf ("of basic pfa with 3 states = %d\n", 
			mostsymb3 (p, 0) - 1);
	printf ("maximum number of symbols, assuming ");
	printf ("#const=0 and #complete>0 = %d\n", 
			mostsymb3a (p, 0) - 1);
	delete[] search3array;
	
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	return 0;
}  

void testpfa (pfa &p)
{
	assert (p.n < 9);
	assert (p.s < 10);
	p.bfs ();
	p.printsymbols ();
	printf ("\nsync=%d, ", p.all2singleton);
	printf ("depth=%d\n", p.all2farthest);
	fflush (stdout);
	int k = 0;
	for (int i=0; i<p.n; i++) {
		k += p.findpaths ((1<<p.n) - 1, p.all2singleton, (1<<i));
	}
	printf ("%d words\n", k);
	
	char id[11] = "0123456789";
	id[p.n] = '\0';
	p.addsymbol (id);
	int a2s = p.all2singleton;
	const long long nsymb = power(p.n+1,p.n);
	for (long long x=0; x<nsymb; x++) {
		symb xx(p.n+1);
		xx = x;
		if (xx.invsize (p.n) != 2) continue;
		p.addsymbol (x);
		int s2 = p.s - 1;
		bool t = false;
		for (int s1=0; s1<s2; s1++) {
			if (!(p.undef[s1] &~ p.undef[s2]) ||
				!(p.undef[s2] &~ p.undef[s1])) {
				t = true;
				for (int i=0; i<p.n; i++) {
					t &= ((p.undef[s1] | p.undef[s2]) & (1ull << i)) ||
						 p.symbol[s1][i] == p.symbol[s2][i];
				}
				if (t) break;
			}
		}
		if (!t) p.bfs ();
		if (t || p.all2singleton < a2s) p.removesymbol ();
		if (p.s == S) break;
	}
	p.bfs ();
	p.printsymbols ();
	printf ("\nsync=%d, ", p.all2singleton);
	printf ("depth=%d\n", p.all2farthest);
	printf ("%d symbols (not counting identity)\n\n", p.s - 1);
	fflush (stdout);
}

int main4 ()
{
	pfa p;
	p.addsymbol ("1123");
	p.addsymbol ("-230");
	p.addsymbol ("1-30");
	testpfa (p);
	
	return 0;
}

int main5 ()
{
	pfa p;
	p.addsymbol ("00234");
	p.addsymbol ("1-234");
	p.addsymbol ("-2014");
	p.addsymbol ("-03-4");
	p.addsymbol ("-0-23");
	p.addsymbol ("-0-4-");
	testpfa (p);
	
	return 0;
}

int main6 ()
{
	pfa p;
	p.addsymbol ("002345");
	p.addsymbol ("201345");
	p.addsymbol ("-3-025");
	p.addsymbol ("-0-4-5");
	p.addsymbol ("-0- 34");
	p.addsymbol ("-0--5-");
	testpfa (p);
	
	return 0;
}

int main7 ()
{
	pfa p;
	p.addsymbol ("0023456");
	p.addsymbol ("1-23456");
	p.addsymbol ("-022456");
	p.addsymbol ("-03-456");
	p.addsymbol ("-0-4236");
	p.addsymbol ("-0-25-6");
	p.addsymbol ("-0-2-45");
	p.addsymbol ("-0-2-6-");
	p.addsymbol ("-2----4");
	testpfa (p);
	
	p.clear ();
	p.addsymbol ("0023456");
	p.addsymbol ("1-23456");
	p.addsymbol ("-022456");
	p.addsymbol ("-03-456");
	p.addsymbol ("-0-4236");
	p.addsymbol ("-0-25-6");
	p.addsymbol ("-0-2-45");
	p.addsymbol ("-0-2-6-");
	p.addsymbol ("-4----2");
	testpfa (p);
	
	p.clear ();
	p.addsymbol ("0023456");
	p.addsymbol ("1-23456");
	p.addsymbol ("-201456");
	p.addsymbol ("-30-456");
	p.addsymbol ("-0-4236");
	p.addsymbol ("-2-05-6");
	p.addsymbol ("-2-0-45");
	p.addsymbol ("-2-0-6-");
	testpfa (p);
	
	return 0;
}

int main8 ()
{
	pfa p;
	p.addsymbol ("00234567");
	p.addsymbol ("1-234567");
	p.addsymbol ("-0224567");
	p.addsymbol ("-0423567");
	p.addsymbol ("-0-5-247");
	p.addsymbol ("-0-2-6-7");
	p.addsymbol ("-0-2--56");
	p.addsymbol ("-0-2--7-");
	p.addsymbol ("-2-----5");
	testpfa (p);
	
	p.clear ();
	p.addsymbol ("00234567");
	p.addsymbol ("1-234567");
	p.addsymbol ("-0224567");
	p.addsymbol ("-0423567");
	p.addsymbol ("-0-5-247");
	p.addsymbol ("-0-2-6-7");
	p.addsymbol ("-0-2--56");
	p.addsymbol ("-0-2--7-");
	p.addsymbol ("-5-----2");
	testpfa (p);
	
	p.clear ();
	p.addsymbol ("00234567");
	p.addsymbol ("1-234567");
	p.addsymbol ("-0224567");
	p.addsymbol ("-0423567");
	p.addsymbol ("-0-5-247");
	p.addsymbol ("-2-0-6-7");
	p.addsymbol ("-2-0--56");
	p.addsymbol ("-2-0--7-");
	testpfa (p);
	
	return 0;
}

int main9 ()
{
	clock_t t;
	pfa p;
	for (int n=1; n<=9; n++) {
		t = clock ();
		printf ("%d states, proper pfa with two symbols\n", n);
		p.clear (n);
		p.syncscan ("+-", (n-1)*(n-2), (n*n*n-n)/6+1);
		printf ("time = %f\n\n", (clock() - t)/1000000.0);
		fflush (stdout);
	}
	return 0;
}

int main9dfa ()
{
	clock_t t;
	pfa p;
	for (int n=1; n<=9; n++) {
		t = clock ();
		printf ("%d states, dfa with two non-injective symbols, ", n);
		printf ("buggy symmetry reduction\n");
		p.clear (n);
		p.syncscan (">>", (n-1)*(n-2), (n*n*n-n)/6+1);
		printf ("time = %f\n\n", (clock() - t)/1000000.0);
		fflush (stdout);
	}
	return 0;
}

int main10dfa ()
{
	clock_t t;
	pfa p;
	for (int n=1; n<=10; n++) {
		t = clock ();
		printf ("%d states, dfa with two symbols, ", n);
		printf ("of which exactly one injective\n");
		p.clear (n);
		p.syncscan ("=>", (n-1)*(n-2), (n*n*n-n)/6+1);
		printf ("time = %f\n\n", (clock() - t)/1000000.0);
		fflush (stdout);
	}
	return 0;
}

void dfa11main (int n, bool inj, const char *argv2)
{
	assert (sscanf (argv2, "%d%%%d", &splitremainder, &splitdivisor) == 2);
	splitcounter = -1;
	
	dfa11 d11;
	d11.clear (n);
	clock_t t = clock ();
	if (inj) {
		printf ("%d states, dfa with two symbols, ", n);
		printf ("of which exactly one injective\n");
		d11.syncscan ("=>",(n-1)*(n-2), (n*n*n-n)/6+1);

	} else {
		printf ("%d states, dfa with two non-injective symbols, ", n);
		printf ("buggy symmetry reduction\n");
		d11.syncscan (">>",(n-1)*(n-2), (n*n*n-n)/6+1);
	}
	printf ("time = %f\n\nDone.\n", (clock() - t)/1000000.0);
	fflush (stdout);
}

int main20 ()
{
	for (int n=1; n<=20; n++) {
		printf ("%d: ", n);
		for (int h=1; h<n; h++) {
			pfa p;
			char sb[n+1];
			sb[n] = '\0';
			
			for (int i=0; i<h-1; i++) sb[i] = '-';
			for (int i=h-1; i<n-1; i++) sb[i] = '0' + i + 1;
			sb[n-1] = '0'; 
			p.addsymbol (sb);
			for (int i=0; i<h; i++) sb[i] = '0' + i + 1;
			for (int i=h; i<n; i++) sb[i] = '0' + i;
			p.addsymbol (sb);
			
			p.bfs ();
			printf ("%d,", p.all2singleton);
		}
		printf ("\n");
	}
	return 0;
}

int main (int argc, const char *argv[])
{
	int n = 0;
	char c = ' ';
	
	const char *s = argc > 1 ? argv[1] : "";
	sscanf (s, "%d%c", &n, &c);
	if (argc > 2) {
		assert (n <= 11);
		bool inj = n & 1;
		if (c == 'i' || c == 'I') inj = true;
		if (c == 'n' || c == 'N') inj = false;
		dfa11main (n, inj, argv[2]);
		return 0;
	} else {
		if (n < 9) {
			return main3qnd() || main4() || main5() || 
					main6() || main7() || main8() || main3();
		} else if (n == 9) {
			if (c == 'd' || c == 'D') {
				return main9dfa ();
			} else {
				return main9 ();
			}
		} else {
			if (c == 'd' || c == 'D') {
				return main10dfa ();
			} else {
				return main20 ();
			}
		}
	}
}

#pragma GCC pop_options


==> anc/pfa_bfs.log <==
total number of basic pfas with 3 states = 4020760981
total number of basic pfas with 3 states and synchronization not 1 and
neither 2 = 47904610
maximum synchronization of basic pfa with 3 states, given number of symbols,
and synchronization not 1 and neither 2
00: x   01: x   02: 4   03: 4   04: 4   05: 4   06: 4   07: 4   08: 4   09: 4   
10: 4   11: 4   12: 4   13: 4   14: 4   15: 4   16: 3   17: 3   18: 3   19: 3   
20: 3   21: x   22: x   23: x   24: x   25: -   26: -   27: -   28: -   29: -   
30: -   31: -   32: -   33: -   34: -   35: -   36: -   37: -   38: -   39: -   
40: -   41: -   42: -   43: -   44: -   45: -   46: -   47: -   48: -   49: -   
50: -   51: -   52: -   53: -   54: -   55: -   56: -   57: -   58: -   59: -   
60: -   61: -   62: -   63: -   64: -   
where x = no synchronization possible and - = no automaton possible
maximum number of symbols of basic pfa with 3 states = 26
maximum number of symbols, assuming #const=0 and #complete>0 = 23
time = 58.931480

0a1,1a1,2a2,3a3,   0b-,1b2,2b3,3b0,   0c1,1c-,2c3,3c0,   
sync=10, depth=13
abcabab(b+c)ca
2 words
0a1,1a1,2a2,3a3,   0b-,1b2,2b3,3b0,   0c1,1c-,2c3,3c0,   0d0,1d1,2d2,3d3,   0e-,1e-,2e2,3e0,   0f2,1f-,2f-,3f0,   0g3,1g-,2g-,3g0,   0h-,1h-,2h2,3h1,   0i-,1i-,2i3,3i1,   0j-,1j3,2j-,3j1,   0k0,1k-,2k-,3k1,   0l2,1l-,2l-,3l1,   0m3,1m-,2m-,3m1,   0n-,1n-,2n0,3n2,   0o-,1o-,2o1,3o2,   0p-,1p-,2p3,3p2,   0q-,1q0,2q-,3q2,   0r0,1r-,2r-,3r2,   0s1,1s-,2s-,3s2,   0t3,1t-,2t-,3t2,   0u-,1u-,2u0,3u3,   0v-,1v-,2v1,3v3,   0w2,1w-,2w-,3w3,   0x-,1x2,2x0,3x-,   0y2,1y-,2y0,3y-,   0z-,1z2,2z1,3z-,   0aa-,1aa3,2aa1,3aa-,   0ab2,1ab-,2ab1,3ab-,   0ac3,1ac-,2ac1,3ac-,   0ad-,1ad0,2ad2,3ad-,   0ae-,1ae3,2ae2,3ae-,   0af-,1af1,2af3,3af-,   0ag0,1ag0,2ag-,3ag-,   0ah1,1ah0,2ah-,3ah-,   0ai2,1ai0,2ai-,3ai-,   0aj3,1aj0,2aj-,3aj-,   0ak2,1ak1,2ak-,3ak-,   0al3,1al1,2al-,3al-,   0am0,1am2,2am-,3am-,   0an1,1an2,2an-,3an-,   0ao2,1ao2,2ao-,3ao-,   0ap3,1ap2,2ap-,3ap-,   0aq0,1aq3,2aq-,3aq-,   0ar1,1ar3,2ar-,3ar-,   0as2,1as3,2as-,3as-,   0at3,1at3,2at-,3at-,   
sync=10, depth=10
45 symbols (not counting identity)

0a0,1a0,2a2,3a3,4a4,   0b1,1b-,2b2,3b3,4b4,   0c-,1c2,2c0,3c1,4c4,   0d-,1d0,2d3,3d-,4d4,   0e-,1e0,2e-,3e2,4e3,   0f-,1f0,2f-,3f4,4f-,   
sync=21, depth=25
abcabdbebcabdbfbcdeca
1 words
0a0,1a0,2a2,3a3,4a4,   0b1,1b-,2b2,3b3,4b4,   0c-,1c2,2c0,3c1,4c4,   0d-,1d0,2d3,3d-,4d4,   0e-,1e0,2e-,3e2,4e3,   0f-,1f0,2f-,3f4,4f-,   0g0,1g1,2g2,3g3,4g4,   0h-,1h-,2h3,3h2,4h0,   0i-,1i-,2i4,3i2,4i0,   0j-,1j-,2j2,3j3,4j0,   0k-,1k-,2k4,3k3,4k0,   0l-,1l-,2l2,3l4,4l0,   0m-,1m-,2m3,3m4,4m0,   0n2,1n2,2n-,3n-,4n0,   0o3,1o2,2o-,3o-,4o0,   0p4,1p2,2p-,3p-,4p0,   0q2,1q3,2q-,3q-,4q0,   0r3,1r3,2r-,3r-,4r0,   0s4,1s3,2s-,3s-,4s0,   0t2,1t4,2t-,3t-,4t0,   0u3,1u4,2u-,3u-,4u0,   0v4,1v4,2v-,3v-,4v0,   0w-,1w-,2w3,3w2,4w1,   0x-,1x-,2x4,3x2,4x1,   0y-,1y-,2y2,3y3,4y1,   0z-,1z-,2z4,3z3,4z1,   0aa-,1aa-,2aa2,3aa4,4aa1,   0ab-,1ab-,2ab3,3ab4,4ab1,   0ac2,1ac2,2ac-,3ac-,4ac1,   0ad3,1ad2,2ad-,3ad-,4ad1,   0ae4,1ae2,2ae-,3ae-,4ae1,   0af2,1af3,2af-,3af-,4af1,   0ag3,1ag3,2ag-,3ag-,4ag1,   0ah4,1ah3,2ah-,3ah-,4ah1,   0ai2,1ai4,2ai-,3ai-,4ai1,   0aj3,1aj4,2aj-,3aj-,4aj1,   0ak4,1ak4,2ak-,3ak-,4ak1,   0al-,1al-,2al1,3al0,4al2,   0am-,1am-,2am4,3am0,4am2,   0an-,1an4,2an-,3an0,4an2,   0ao-,1ao-,2ao0,3ao1,4ao2,   0ap-,1ap-,2ap4,3ap1,4ap2,   0aq-,1aq-,2aq0,3aq3,4aq2,   0ar-,1ar-,2ar1,3ar3,4ar2,   0as-,1as-,2as4,3as3,4as2,   0at-,1at0,2at-,3at3,4at2,   0au-,1au-,2au0,3au4,4au2,   0av-,1av-,2av1,3av4,4av2,   0aw0,1aw0,2aw-,3aw-,4aw2,   0ax1,1ax0,2ax-,3ax-,4ax2,   0ay0,1ay1,2ay-,3ay-,4ay2,   0az1,1az1,2az-,3az-,4az2,   0ba0,1ba4,2ba-,3ba-,4ba2,   0bb1,1bb4,2bb-,3bb-,4bb2,   0bc-,1bc-,2bc1,3bc0,4bc3,   0bd-,1bd-,2bd4,3bd0,4bd3,   0be-,1be-,2be0,3be1,4be3,   0bf-,1bf-,2bf4,3bf1,4bf3,   0bg-,1bg-,2bg0,3bg2,4bg3,   0bh-,1bh-,2bh1,3bh2,4bh3,   0bi-,1bi-,2bi4,3bi2,4bi3,   0bj-,1bj-,2bj0,3bj4,4bj3,   0bk-,1bk-,2bk1,3bk4,4bk3,   0bl0,1bl0,2bl-,3bl-,4bl3,   0bm1,1bm0,2bm-,3bm-,4bm3,   0bn0,1bn1,2bn-,3bn-,4bn3,   0bo1,1bo1,2bo-,3bo-,4bo3,   0bp-,1bp-,2bp1,3bp0,4bp4,   0bq-,1bq-,2bq2,3bq0,4bq4,   0br-,1br-,2br3,3br0,4br4,   0bs-,1bs2,2bs-,3bs0,4bs4,   0bt-,1bt-,2bt2,3bt1,4bt4,   0bu-,1bu-,2bu3,3bu1,4bu4,   0bv-,1bv-,2bv0,3bv2,4bv4,   0bw-,1bw-,2bw1,3bw2,4bw4,   0bx-,1bx-,2bx3,3bx2,4bx4,   0by-,1by0,2by-,3by2,4by4,   0bz-,1bz1,2bz-,3bz2,4bz4,   0ca0,1ca-,2ca-,3ca2,4ca4,   0cb1,1cb-,2cb-,3cb2,4cb4,   0cc-,1cc-,2cc0,3cc3,4cc4,   0cd-,1cd-,2cd1,3cd3,4cd4,   0ce-,1ce2,2ce1,3ce-,4ce4,   0cf1,1cf0,2cf-,3cf-,4cf4,   0cg1,1cg1,2cg-,3cg-,4cg4,   0ch0,1ch2,2ch-,3ch-,4ch4,   0ci1,1ci2,2ci-,3ci-,4ci4,   0cj-,1cj2,2cj1,3cj0,4cj-,   0ck2,1ck2,2ck-,3ck0,4ck-,   0cl3,1cl2,2cl-,3cl0,4cl-,   0cm2,1cm3,2cm-,3cm0,4cm-,   0cn3,1cn3,2cn-,3cn0,4cn-,   0co2,1co4,2co-,3co0,4co-,   0cp3,1cp4,2cp-,3cp0,4cp-,   0cq2,1cq2,2cq-,3cq1,4cq-,   0cr3,1cr2,2cr-,3cr1,4cr-,   0cs2,1cs3,2cs-,3cs1,4cs-,   0ct3,1ct3,2ct-,3ct1,4ct-,   0cu-,1cu0,2cu3,3cu2,4cu-,   0cv0,1cv0,2cv-,3cv2,4cv-,   0cw1,1cw0,2cw-,3cw2,4cw-,   0cx0,1cx1,2cx-,3cx2,4cx-,   0cy1,1cy1,2cy-,3cy2,4cy-,   0cz1,1cz0,2cz-,3cz3,4cz-,   0da1,1da1,2da-,3da3,4da-,   0db2,1db2,2db0,3db-,4db-,   0dc2,1dc3,2dc0,3dc-,4dc-,   0dd1,1dd0,2dd2,3dd-,4dd-,   
sync=21, depth=21
107 symbols (not counting identity)

0a0,1a0,2a2,3a3,4a4,5a5,   0b2,1b0,2b1,3b3,4b4,5b5,   0c-,1c3,2c-,3c0,4c2,5c5,   0d-,1d0,2d-,3d4,4d-,5d5,   0e-,1e0,2e-,3e-,4e3,5e4,   0f-,1f0,2f-,3f-,4f5,5f-,   
sync=37, depth=42
abbabbcbbabbdbbebbcbbabbdbbfbbcdecbba
1 words
0a0,1a0,2a2,3a3,4a4,5a5,   0b2,1b0,2b1,3b3,4b4,5b5,   0c-,1c3,2c-,3c0,4c2,5c5,   0d-,1d0,2d-,3d4,4d-,5d5,   0e-,1e0,2e-,3e-,4e3,5e4,   0f-,1f0,2f-,3f-,4f5,5f-,   0g0,1g1,2g2,3g3,4g4,5g5,   0h4,1h4,2h3,3h-,4h-,5h0,   0i5,1i4,2i3,3i-,4i-,5i0,   0j4,1j5,2j3,3j-,4j-,5j0,   0k5,1k5,2k3,3k-,4k-,5k0,   0l3,1l3,2l4,3l-,4l-,5l0,   0m5,1m3,2m4,3m-,4m-,5m0,   0n3,1n5,2n4,3n-,4n-,5n0,   0o5,1o5,2o4,3o-,4o-,5o0,   0p3,1p3,2p5,3p-,4p-,5p0,   0q4,1q3,2q5,3q-,4q-,5q0,   0r3,1r4,2r5,3r-,4r-,5r0,   0s4,1s4,2s5,3s-,4s-,5s0,   0t4,1t4,2t3,3t-,4t-,5t1,   0u4,1u5,2u3,3u-,4u-,5u1,   0v3,1v3,2v4,3v-,4v-,5v1,   0w3,1w5,2w4,3w-,4w-,5w1,   0x3,1x3,2x5,3x-,4x-,5x1,   0y4,1y3,2y5,3y-,4y-,5y1,   0z3,1z4,2z5,3z-,4z-,5z1,   0aa4,1aa4,2aa5,3aa-,4aa-,5aa1,   0ab4,1ab4,2ab3,3ab-,4ab-,5ab2,   0ac5,1ac4,2ac3,3ac-,4ac-,5ac2,   0ad4,1ad5,2ad3,3ad-,4ad-,5ad2,   0ae5,1ae5,2ae3,3ae-,4ae-,5ae2,   0af3,1af3,2af4,3af-,4af-,5af2,   0ag5,1ag3,2ag4,3ag-,4ag-,5ag2,   0ah3,1ah5,2ah4,3ah-,4ah-,5ah2,   0ai5,1ai5,2ai4,3ai-,4ai-,5ai2,   0aj3,1aj3,2aj5,3aj-,4aj-,5aj2,   0ak4,1ak3,2ak5,3ak-,4ak-,5ak2,   0al3,1al4,2al5,3al-,4al-,5al2,   0am4,1am4,2am5,3am-,4am-,5am2,   0an2,1an1,2an0,3an-,4an-,5an3,   0ao2,1ao2,2ao0,3ao-,4ao-,5ao3,   0ap2,1ap5,2ap0,3ap-,4ap-,5ap3,   0aq2,1aq0,2aq1,3aq-,4aq-,5aq3,   0ar2,1ar2,2ar1,3ar-,4ar-,5ar3,   0as2,1as5,2as1,3as-,4as-,5as3,   0at0,1at0,2at2,3at-,4at-,5at3,   0au1,1au0,2au2,3au-,4au-,5au3,   0av0,1av1,2av2,3av-,4av-,5av3,   0aw1,1aw1,2aw2,3aw-,4aw-,5aw3,   0ax0,1ax5,2ax2,3ax-,4ax-,5ax3,   0ay1,1ay5,2ay2,3ay-,4ay-,5ay3,   0az2,1az1,2az0,3az-,4az-,5az4,   0ba2,1ba2,2ba0,3ba-,4ba-,5ba4,   0bb2,1bb0,2bb1,3bb-,4bb-,5bb4,   0bc2,1bc2,2bc1,3bc-,4bc-,5bc4,   0bd0,1bd0,2bd2,3bd-,4bd-,5bd4,   0be1,1be0,2be2,3be-,4be-,5be4,   0bf0,1bf1,2bf2,3bf-,4bf-,5bf4,   0bg1,1bg1,2bg2,3bg-,4bg-,5bg4,   0bh-,1bh3,2bh-,3bh2,4bh0,5bh5,   0bi-,1bi1,2bi0,3bi-,4bi3,5bi5,   0bj-,1bj2,2bj0,3bj-,4bj3,5bj5,   0bk2,1bk-,2bk0,3bk-,4bk3,5bk5,   0bl-,1bl0,2bl1,3bl-,4bl3,5bl5,   0bm-,1bm2,2bm1,3bm-,4bm3,5bm5,   0bn2,1bn-,2bn1,3bn-,4bn3,5bn5,   0bo-,1bo0,2bo2,3bo-,4bo3,5bo5,   0bp-,1bp1,2bp2,3bp-,4bp3,5bp5,   0bq0,1bq-,2bq2,3bq-,4bq3,5bq5,   0br0,1br0,2br-,3br-,4br3,5br5,   0bs2,1bs0,2bs-,3bs-,4bs3,5bs5,   0bt0,1bt1,2bt-,3bt-,4bt3,5bt5,   0bu2,1bu1,2bu-,3bu-,4bu3,5bu5,   0bv0,1bv2,2bv-,3bv-,4bv3,5bv5,   0bw2,1bw2,2bw-,3bw-,4bw3,5bw5,   0bx-,1bx-,2bx0,3bx3,4bx4,5bx5,   0by-,1by2,2by-,3by3,4by4,5by5,   0bz-,1bz1,2bz0,3bz-,4bz4,5bz5,   0ca-,1ca2,2ca0,3ca-,4ca4,5ca5,   0cb2,1cb-,2cb0,3cb-,4cb4,5cb5,   0cc-,1cc2,2cc1,3cc-,4cc4,5cc5,   0cd2,1cd1,2cd-,3cd-,4cd4,5cd5,   0ce0,1ce2,2ce-,3ce-,4ce4,5ce5,   0cf2,1cf2,2cf-,3cf-,4cf4,5cf5,   0cg-,1cg1,2cg0,3cg3,4cg-,5cg5,   0ch-,1ch2,2ch0,3ch3,4ch-,5ch5,   0ci2,1ci-,2ci0,3ci3,4ci-,5ci5,   0cj-,1cj2,2cj1,3cj3,4cj-,5cj5,   0ck2,1ck1,2ck-,3ck3,4ck-,5ck5,   0cl0,1cl2,2cl-,3cl3,4cl-,5cl5,   0cm2,1cm1,2cm0,3cm-,4cm-,5cm5,   0cn2,1cn2,2cn0,3cn-,4cn-,5cn5,   0co2,1co3,2co0,3co-,4co-,5co5,   0cp2,1cp2,2cp1,3cp-,4cp-,5cp5,   0cq2,1cq3,2cq1,3cq-,4cq-,5cq5,   0cr0,1cr3,2cr2,3cr-,4cr-,5cr5,   0cs4,1cs4,2cs3,3cs-,4cs0,5cs-,   0ct4,1ct5,2ct3,3ct-,4ct0,5ct-,   0cu3,1cu3,2cu4,3cu-,4cu0,5cu-,   0cv3,1cv5,2cv4,3cv-,4cv0,5cv-,   0cw3,1cw3,2cw4,3cw-,4cw1,5cw-,   0cx4,1cx4,2cx3,3cx-,4cx2,5cx-,   0cy3,1cy3,2cy4,3cy-,4cy2,5cy-,   0cz2,1cz1,2cz0,3cz-,4cz3,5cz-,   0da2,1da2,2da0,3da-,4da3,5da-,   0db2,1db0,2db1,3db-,4db3,5db-,   0dc2,1dc2,2dc1,3dc-,4dc3,5dc-,   0dd0,1dd0,2dd2,3dd-,4dd3,5dd-,   0de1,1de0,2de2,3de-,4de3,5de-,   0df0,1df1,2df2,3df-,4df3,5df-,   0dg1,1dg1,2dg2,3dg-,4dg3,5dg-,   0dh-,1dh1,2dh0,3dh3,4dh4,5dh-,   0di-,1di2,2di0,3di3,4di4,5di-,   0dj2,1dj-,2dj0,3dj3,4dj4,5dj-,   0dk-,1dk2,2dk1,3dk3,4dk4,5dk-,   0dl2,1dl1,2dl-,3dl3,4dl4,5dl-,   0dm0,1dm2,2dm-,3dm3,4dm4,5dm-,   0dn2,1dn1,2dn0,3dn-,4dn4,5dn-,   0do2,1do2,2do0,3do-,4do4,5do-,   0dp2,1dp2,2dp1,3dp-,4dp4,5dp-,   0dq2,1dq1,2dq0,3dq3,4dq-,5dq-,   
sync=37, depth=37
120 symbols (not counting identity)

0a0,1a0,2a2,3a3,4a4,5a5,6a6,   0b1,1b-,2b2,3b3,4b4,5b5,6b6,   0c-,1c0,2c2,3c2,4c4,5c5,6c6,   0d-,1d0,2d3,3d-,4d4,5d5,6d6,   0e-,1e0,2e-,3e4,4e2,5e3,6e6,   0f-,1f0,2f-,3f2,4f5,5f-,6f6,   0g-,1g0,2g-,3g2,4g-,5g4,6g5,   0h-,1h0,2h-,3h2,4h-,5h6,6h-,   0i-,1i2,2i-,3i-,4i-,5i-,6i4,   
sync=63, depth=67
abcbdbebcbdbfbdbgbdbebcbdbfbdbhbdbebfbgbebcbdbebfbhbidfdhdefgec
1 words
0a0,1a0,2a2,3a3,4a4,5a5,6a6,   0b1,1b-,2b2,3b3,4b4,5b5,6b6,   0c-,1c0,2c2,3c2,4c4,5c5,6c6,   0d-,1d0,2d3,3d-,4d4,5d5,6d6,   0e-,1e0,2e-,3e4,4e2,5e3,6e6,   0f-,1f0,2f-,3f2,4f5,5f-,6f6,   0g-,1g0,2g-,3g2,4g-,5g4,6g5,   0h-,1h0,2h-,3h2,4h-,5h6,6h-,   0i-,1i2,2i-,3i-,4i-,5i-,6i4,   0j0,1j1,2j2,3j3,4j4,5j5,6j6,   0k-,1k-,2k4,3k4,4k3,5k2,6k0,   0l-,1l-,2l4,3l4,4l2,5l3,6l0,   0m-,1m-,2m4,3m5,4m2,5m3,6m0,   0n-,1n-,2n2,3n2,4n4,5n5,6n0,   0o-,1o-,2o3,3o2,4o4,5o5,6o0,   0p-,1p-,2p2,3p3,4p4,5p5,6p0,   0q-,1q-,2q3,3q3,4q4,5q5,6q0,   0r-,1r-,2r4,3r4,4r3,5r2,6r1,   0s-,1s-,2s4,3s4,4s2,5s3,6s1,   0t-,1t-,2t4,3t5,4t2,5t3,6t1,   0u-,1u-,2u2,3u2,4u4,5u5,6u1,   0v-,1v-,2v3,3v2,4v4,5v5,6v1,   0w-,1w-,2w2,3w3,4w4,5w5,6w1,   0x-,1x-,2x3,3x3,4x4,5x5,6x1,   0y-,1y-,2y4,3y4,4y1,5y0,6y2,   0z-,1z-,2z5,3z4,4z1,5z0,6z2,   0aa-,1aa-,2aa6,3aa4,4aa1,5aa0,6aa2,   0ab-,1ab-,2ab4,3ab5,4ab1,5ab0,6ab2,   0ac-,1ac-,2ac5,3ac5,4ac1,5ac0,6ac2,   0ad-,1ad-,2ad6,3ad5,4ad1,5ad0,6ad2,   0ae-,1ae-,2ae4,3ae6,4ae1,5ae0,6ae2,   0af-,1af-,2af5,3af6,4af1,5af0,6af2,   0ag-,1ag-,2ag6,3ag6,4ag1,5ag0,6ag2,   0ah-,1ah-,2ah4,3ah4,4ah0,5ah1,6ah2,   0ai-,1ai-,2ai5,3ai4,4ai0,5ai1,6ai2,   0aj-,1aj-,2aj6,3aj4,4aj0,5aj1,6aj2,   0ak-,1ak-,2ak4,3ak5,4ak0,5ak1,6ak2,   0al-,1al-,2al5,3al5,4al0,5al1,6al2,   0am-,1am-,2am6,3am5,4am0,5am1,6am2,   0an-,1an-,2an4,3an6,4an0,5an1,6an2,   0ao-,1ao-,2ao5,3ao6,4ao0,5ao1,6ao2,   0ap-,1ap-,2ap6,3ap6,4ap0,5ap1,6ap2,   0aq-,1aq-,2aq0,3aq0,4aq5,5aq4,6aq2,   0ar-,1ar-,2ar1,3ar0,4ar5,5ar4,6ar2,   0as-,1as-,2as0,3as1,4as5,5as4,6as2,   0at-,1at-,2at1,3at1,4at5,5at4,6at2,   0au-,1au-,2au0,3au0,4au6,5au4,6au2,   0av-,1av-,2av1,3av0,4av6,5av4,6av2,   0aw-,1aw-,2aw0,3aw1,4aw6,5aw4,6aw2,   0ax-,1ax-,2ax1,3ax1,4ax6,5ax4,6ax2,   0ay-,1ay-,2ay0,3ay0,4ay4,5ay5,6ay2,   0az-,1az-,2az1,3az0,4az4,5az5,6az2,   0ba-,1ba-,2ba0,3ba1,4ba4,5ba5,6ba2,   0bb-,1bb-,2bb1,3bb1,4bb4,5bb5,6bb2,   0bc0,1bc0,2bc-,3bc-,4bc4,5bc5,6bc2,   0bd1,1bd0,2bd-,3bd-,4bd4,5bd5,6bd2,   0be0,1be1,2be-,3be-,4be4,5be5,6be2,   0bf1,1bf1,2bf-,3bf-,4bf4,5bf5,6bf2,   0bg-,1bg-,2bg0,3bg0,4bg6,5bg5,6bg2,   0bh-,1bh-,2bh1,3bh0,4bh6,5bh5,6bh2,   0bi-,1bi-,2bi0,3bi1,4bi6,5bi5,6bi2,   0bj-,1bj-,2bj1,3bj1,4bj6,5bj5,6bj2,   0bk-,1bk-,2bk0,3bk0,4bk4,5bk6,6bk2,   0bl-,1bl-,2bl1,3bl0,4bl4,5bl6,6bl2,   0bm-,1bm-,2bm0,3bm1,4bm4,5bm6,6bm2,   0bn-,1bn-,2bn1,3bn1,4bn4,5bn6,6bn2,   0bo-,1bo-,2bo0,3bo0,4bo5,5bo6,6bo2,   0bp-,1bp-,2bp1,3bp0,4bp5,5bp6,6bp2,   0bq-,1bq-,2bq0,3bq1,4bq5,5bq6,6bq2,   0br-,1br-,2br1,3br1,4br5,5br6,6br2,   0bs-,1bs-,2bs4,3bs4,4bs1,5bs0,6bs3,   0bt-,1bt-,2bt5,3bt4,4bt1,5bt0,6bt3,   0bu-,1bu-,2bu6,3bu4,4bu1,5bu0,6bu3,   0bv-,1bv-,2bv4,3bv5,4bv1,5bv0,6bv3,   0bw-,1bw-,2bw5,3bw5,4bw1,5bw0,6bw3,   0bx-,1bx-,2bx6,3bx5,4bx1,5bx0,6bx3,   0by-,1by-,2by4,3by6,4by1,5by0,6by3,   0bz-,1bz-,2bz5,3bz6,4bz1,5bz0,6bz3,   0ca-,1ca-,2ca6,3ca6,4ca1,5ca0,6ca3,   0cb-,1cb-,2cb4,3cb4,4cb0,5cb1,6cb3,   0cc-,1cc-,2cc5,3cc4,4cc0,5cc1,6cc3,   0cd-,1cd-,2cd6,3cd4,4cd0,5cd1,6cd3,   0ce-,1ce-,2ce4,3ce5,4ce0,5ce1,6ce3,   0cf-,1cf-,2cf5,3cf5,4cf0,5cf1,6cf3,   0cg-,1cg-,2cg6,3cg5,4cg0,5cg1,6cg3,   0ch-,1ch-,2ch4,3ch6,4ch0,5ch1,6ch3,   0ci-,1ci-,2ci5,3ci6,4ci0,5ci1,6ci3,   0cj-,1cj-,2cj6,3cj6,4cj0,5cj1,6cj3,   0ck-,1ck-,2ck0,3ck0,4ck5,5ck4,6ck3,   0cl-,1cl-,2cl1,3cl0,4cl5,5cl4,6cl3,   0cm-,1cm-,2cm0,3cm1,4cm5,5cm4,6cm3,   0cn-,1cn-,2cn1,3cn1,4cn5,5cn4,6cn3,   0co-,1co-,2co0,3co0,4co6,5co4,6co3,   0cp-,1cp-,2cp1,3cp0,4cp6,5cp4,6cp3,   0cq-,1cq-,2cq0,3cq1,4cq6,5cq4,6cq3,   0cr-,1cr-,2cr1,3cr1,4cr6,5cr4,6cr3,   0cs-,1cs-,2cs0,3cs0,4cs4,5cs5,6cs3,   0ct-,1ct-,2ct1,3ct0,4ct4,5ct5,6ct3,   0cu-,1cu-,2cu0,3cu1,4cu4,5cu5,6cu3,   0cv-,1cv-,2cv1,3cv1,4cv4,5cv5,6cv3,   0cw0,1cw0,2cw-,3cw-,4cw4,5cw5,6cw3,   0cx1,1cx0,2cx-,3cx-,4cx4,5cx5,6cx3,   0cy0,1cy1,2cy-,3cy-,4cy4,5cy5,6cy3,   0cz1,1cz1,2cz-,3cz-,4cz4,5cz5,6cz3,   0da-,1da-,2da0,3da0,4da6,5da5,6da3,   0db-,1db-,2db1,3db0,4db6,5db5,6db3,   0dc-,1dc-,2dc0,3dc1,4dc6,5dc5,6dc3,   0dd-,1dd-,2dd1,3dd1,4dd6,5dd5,6dd3,   0de-,1de-,2de0,3de0,4de4,5de6,6de3,   0df-,1df-,2df1,3df0,4df4,5df6,6df3,   0dg-,1dg-,2dg0,3dg1,4dg4,5dg6,6dg3,   0dh-,1dh-,2dh1,3dh1,4dh4,5dh6,6dh3,   0di-,1di-,2di0,3di0,4di5,5di6,6di3,   0dj-,1dj-,2dj1,3dj0,4dj5,5dj6,6dj3,   0dk-,1dk-,2dk0,3dk1,4dk5,5dk6,6dk3,   0dl-,1dl-,2dl1,3dl1,4dl5,5dl6,6dl3,   0dm-,1dm-,2dm2,3dm2,4dm1,5dm0,6dm4,   0dn-,1dn-,2dn3,3dn2,4dn1,5dn0,6dn4,   0do-,1do-,2do2,3do3,4do1,5do0,6do4,   0dp-,1dp-,2dp3,3dp3,4dp1,5dp0,6dp4,   0dq-,1dq-,2dq2,3dq6,4dq1,5dq0,6dq4,   0dr-,1dr-,2dr3,3dr6,4dr1,5dr0,6dr4,   0ds-,1ds-,2ds2,3ds2,4ds0,5ds1,6ds4,   0dt-,1dt-,2dt3,3dt2,4dt0,5dt1,6dt4,   0du-,1du-,2du2,3du3,4du0,5du1,6du4,   0dv-,1dv-,2dv3,3dv3,4dv0,5dv1,6dv4,   0dw-,1dw-,2dw2,3dw6,4dw0,5dw1,6dw4,   0dx-,1dx-,2dx3,3dx6,4dx0,5dx1,6dx4,   0dy-,1dy-,2dy0,3dy0,4dy3,5dy2,6dy4,   0dz-,1dz-,2dz1,3dz0,4dz3,5dz2,6dz4,   0ea-,1ea-,2ea0,3ea1,4ea3,5ea2,6ea4,   0eb-,1eb-,2eb1,3eb1,4eb3,5eb2,6eb4,   0ec-,1ec-,2ec0,3ec0,4ec6,5ec2,6ec4,   0ed-,1ed-,2ed1,3ed0,4ed6,5ed2,6ed4,   0ee-,1ee-,2ee0,3ee1,4ee6,5ee2,6ee4,   0ef-,1ef-,2ef1,3ef1,4ef6,5ef2,6ef4,   0eg-,1eg-,2eg0,3eg0,4eg2,5eg3,6eg4,   0eh-,1eh-,2eh1,3eh0,4eh2,5eh3,6eh4,   0ei-,1ei-,2ei0,3ei1,4ei2,5ei3,6ei4,   0ej-,1ej-,2ej1,3ej1,4ej2,5ej3,6ej4,   0ek-,1ek-,2ek0,3ek0,4ek6,5ek3,6ek4,   0el-,1el-,2el1,3el0,4el6,5el3,6el4,   0em-,1em-,2em0,3em1,4em6,5em3,6em4,   0en-,1en-,2en1,3en1,4en6,5en3,6en4,   0eo-,1eo-,2eo2,3eo2,4eo0,5eo5,6eo4,   0ep-,1ep-,2ep3,3ep2,4ep0,5ep5,6ep4,   0eq-,1eq-,2eq2,3eq3,4eq0,5eq5,6eq4,   0er-,1er-,2er3,3er3,4er0,5er5,6er4,   0es-,1es-,2es2,3es2,4es1,5es5,6es4,   0et-,1et-,2et3,3et2,4et1,5et5,6et4,   0eu-,1eu-,2eu2,3eu3,4eu1,5eu5,6eu4,   0ev-,1ev-,2ev3,3ev3,4ev1,5ev5,6ev4,   0ew-,1ew-,2ew0,3ew0,4ew2,5ew5,6ew4,   0ex-,1ex-,2ex1,3ex0,4ex2,5ex5,6ex4,   0ey-,1ey-,2ey0,3ey1,4ey2,5ey5,6ey4,   0ez-,1ez-,2ez1,3ez1,4ez2,5ez5,6ez4,   0fa-,1fa-,2fa0,3fa0,4fa3,5fa5,6fa4,   0fb-,1fb-,2fb1,3fb0,4fb3,5fb5,6fb4,   0fc-,1fc-,2fc0,3fc1,4fc3,5fc5,6fc4,   0fd-,1fd-,2fd1,3fd1,4fd3,5fd5,6fd4,   0fe-,1fe-,2fe0,3fe0,4fe6,5fe5,6fe4,   0ff-,1ff-,2ff1,3ff0,4ff6,5ff5,6ff4,   0fg-,1fg-,2fg0,3fg1,4fg6,5fg5,6fg4,   0fh-,1fh-,2fh1,3fh1,4fh6,5fh5,6fh4,   0fi-,1fi-,2fi0,3fi0,4fi2,5fi6,6fi4,   0fj-,1fj-,2fj1,3fj0,4fj2,5fj6,6fj4,   0fk-,1fk-,2fk0,3fk1,4fk2,5fk6,6fk4,   0fl-,1fl-,2fl1,3fl1,4fl2,5fl6,6fl4,   0fm-,1fm-,2fm0,3fm0,4fm3,5fm6,6fm4,   0fn-,1fn-,2fn1,3fn0,4fn3,5fn6,6fn4,   0fo-,1fo-,2fo0,3fo1,4fo3,5fo6,6fo4,   0fp-,1fp-,2fp1,3fp1,4fp3,5fp6,6fp4,   0fq0,1fq0,2fq2,3fq3,4fq-,5fq-,6fq4,   0fr1,1fr0,2fr2,3fr3,4fr-,5fr-,6fr4,   0fs0,1fs1,2fs2,3fs3,4fs-,5fs-,6fs4,   0ft1,1ft1,2ft2,3ft3,4ft-,5ft-,6ft4,   0fu-,1fu-,2fu2,3fu2,4fu1,5fu0,6fu5,   0fv-,1fv-,2fv3,3fv2,4fv1,5fv0,6fv5,   0fw-,1fw-,2fw2,3fw3,4fw1,5fw0,6fw5,   0fx-,1fx-,2fx3,3fx3,4fx1,5fx0,6fx5,   0fy-,1fy-,2fy2,3fy2,4fy0,5fy1,6fy5,   0fz-,1fz-,2fz3,3fz2,4fz0,5fz1,6fz5,   0ga-,1ga-,2ga2,3ga3,4ga0,5ga1,6ga5,   0gb-,1gb-,2gb3,3gb3,4gb0,5gb1,6gb5,   0gc-,1gc-,2gc0,3gc0,4gc3,5gc2,6gc5,   0gd-,1gd-,2gd1,3gd0,4gd3,5gd2,6gd5,   0ge-,1ge-,2ge0,3ge1,4ge3,5ge2,6ge5,   0gf-,1gf-,2gf1,3gf1,4gf3,5gf2,6gf5,   0gg-,1gg-,2gg0,3gg0,4gg6,5gg2,6gg5,   0gh-,1gh-,2gh1,3gh0,4gh6,5gh2,6gh5,   0gi-,1gi-,2gi0,3gi1,4gi6,5gi2,6gi5,   0gj-,1gj-,2gj1,3gj1,4gj6,5gj2,6gj5,   0gk-,1gk-,2gk0,3gk0,4gk2,5gk3,6gk5,   0gl-,1gl-,2gl1,3gl0,4gl2,5gl3,6gl5,   0gm-,1gm-,2gm0,3gm1,4gm2,5gm3,6gm5,   0gn-,1gn-,2gn1,3gn1,4gn2,5gn3,6gn5,   0go-,1go-,2go0,3go0,4go6,5go3,6go5,   0gp-,1gp-,2gp1,3gp0,4gp6,5gp3,6gp5,   0gq-,1gq-,2gq0,3gq1,4gq6,5gq3,6gq5,   0gr-,1gr-,2gr1,3gr1,4gr6,5gr3,6gr5,   0gs-,1gs-,2gs2,3gs2,4gs0,5gs4,6gs5,   0gt-,1gt-,2gt3,3gt2,4gt0,5gt4,6gt5,   0gu-,1gu-,2gu2,3gu3,4gu0,5gu4,6gu5,   0gv-,1gv-,2gv3,3gv3,4gv0,5gv4,6gv5,   0gw-,1gw-,2gw2,3gw2,4gw1,5gw4,6gw5,   0gx-,1gx-,2gx3,3gx2,4gx1,5gx4,6gx5,   0gy-,1gy-,2gy2,3gy3,4gy1,5gy4,6gy5,   0gz-,1gz-,2gz3,3gz3,4gz1,5gz4,6gz5,   0ha-,1ha-,2ha0,3ha0,4ha2,5ha4,6ha5,   0hb-,1hb-,2hb1,3hb0,4hb2,5hb4,6hb5,   0hc-,1hc-,2hc0,3hc1,4hc2,5hc4,6hc5,   0hd-,1hd-,2hd1,3hd1,4hd2,5hd4,6hd5,   0he-,1he-,2he0,3he0,4he3,5he4,6he5,   0hf-,1hf-,2hf1,3hf0,4hf3,5hf4,6hf5,   0hg-,1hg-,2hg0,3hg1,4hg3,5hg4,6hg5,   0hh-,1hh-,2hh1,3hh1,4hh3,5hh4,6hh5,   0hi-,1hi-,2hi0,3hi0,4hi6,5hi4,6hi5,   0hj-,1hj-,2hj1,3hj0,4hj6,5hj4,6hj5,   0hk-,1hk-,2hk0,3hk1,4hk6,5hk4,6hk5,   0hl-,1hl-,2hl1,3hl1,4hl6,5hl4,6hl5,   0hm-,1hm-,2hm0,3hm0,4hm2,5hm6,6hm5,   0hn-,1hn-,2hn1,3hn0,4hn2,5hn6,6hn5,   0ho-,1ho-,2ho0,3ho1,4ho2,5ho6,6ho5,   0hp-,1hp-,2hp1,3hp1,4hp2,5hp6,6hp5,   0hq-,1hq-,2hq0,3hq0,4hq3,5hq6,6hq5,   0hr-,1hr-,2hr1,3hr0,4hr3,5hr6,6hr5,   0hs-,1hs-,2hs0,3hs1,4hs3,5hs6,6hs5,   0ht-,1ht-,2ht1,3ht1,4ht3,5ht6,6ht5,   0hu0,1hu0,2hu2,3hu3,4hu-,5hu-,6hu5,   0hv1,1hv0,2hv2,3hv3,4hv-,5hv-,6hv5,   0hw0,1hw1,2hw2,3hw3,4hw-,5hw-,6hw5,   0hx1,1hx1,2hx2,3hx3,4hx-,5hx-,6hx5,   0hy-,1hy-,2hy2,3hy2,4hy1,5hy0,6hy6,   0hz-,1hz-,2hz3,3hz2,4hz1,5hz0,6hz6,   0ia-,1ia-,2ia2,3ia3,4ia1,5ia0,6ia6,   0ib-,1ib-,2ib3,3ib3,4ib1,5ib0,6ib6,   0ic-,1ic-,2ic2,3ic4,4ic1,5ic0,6ic6,   0id-,1id-,2id3,3id4,4id1,5id0,6id6,   0ie-,1ie-,2ie2,3ie2,4ie4,5ie0,6ie6,   0if-,1if-,2if3,3if2,4if4,5if0,6if6,   0ig-,1ig-,2ig2,3ig3,4ig4,5ig0,6ig6,   0ih-,1ih-,2ih3,3ih3,4ih4,5ih0,6ih6,   0ii-,1ii-,2ii2,3ii2,4ii0,5ii1,6ii6,   0ij-,1ij-,2ij3,3ij2,4ij0,5ij1,6ij6,   0ik-,1ik-,2ik2,3ik3,4ik0,5ik1,6ik6,   0il-,1il-,2il3,3il3,4il0,5il1,6il6,   0im-,1im-,2im2,3im4,4im0,5im1,6im6,   0in-,1in-,2in3,3in4,4in0,5in1,6in6,   0io-,1io-,2io2,3io2,4io4,5io1,6io6,   0ip-,1ip-,2ip3,3ip2,4ip4,5ip1,6ip6,   0iq-,1iq-,2iq2,3iq3,4iq4,5iq1,6iq6,   0ir-,1ir-,2ir3,3ir3,4ir4,5ir1,6ir6,   0is-,1is-,2is0,3is0,4is3,5is2,6is6,   0it-,1it-,2it1,3it0,4it3,5it2,6it6,   0iu-,1iu-,2iu0,3iu1,4iu3,5iu2,6iu6,   0iv-,1iv-,2iv1,3iv1,4iv3,5iv2,6iv6,   0iw-,1iw-,2iw0,3iw4,4iw3,5iw2,6iw6,   0ix-,1ix-,2ix1,3ix4,4ix3,5ix2,6ix6,   0iy-,1iy0,2iy-,3iy4,4iy3,5iy2,6iy6,   0iz-,1iz-,2iz0,3iz0,4iz4,5iz2,6iz6,   0ja-,1ja-,2ja1,3ja0,4ja4,5ja2,6ja6,   0jb-,1jb-,2jb0,3jb1,4jb4,5jb2,6jb6,   0jc-,1jc-,2jc1,3jc1,4jc4,5jc2,6jc6,   0jd0,1jd0,2jd-,3jd-,4jd4,5jd2,6jd6,   0je1,1je0,2je-,3je-,4je4,5je2,6je6,   0jf0,1jf1,2jf-,3jf-,4jf4,5jf2,6jf6,   0jg1,1jg1,2jg-,3jg-,4jg4,5jg2,6jg6,   0jh-,1jh-,2jh0,3jh0,4jh5,5jh2,6jh6,   0ji-,1ji-,2ji1,3ji0,4ji5,5ji2,6ji6,   0jj-,1jj-,2jj0,3jj1,4jj5,5jj2,6jj6,   0jk-,1jk-,2jk1,3jk1,4jk5,5jk2,6jk6,   0jl-,1jl-,2jl0,3jl0,4jl2,5jl3,6jl6,   0jm-,1jm-,2jm1,3jm0,4jm2,5jm3,6jm6,   0jn-,1jn-,2jn0,3jn1,4jn2,5jn3,6jn6,   0jo-,1jo-,2jo1,3jo1,4jo2,5jo3,6jo6,   0jp-,1jp-,2jp0,3jp4,4jp2,5jp3,6jp6,   0jq-,1jq-,2jq1,3jq4,4jq2,5jq3,6jq6,   0jr-,1jr-,2jr0,3jr0,4jr4,5jr3,6jr6,   0js-,1js-,2js1,3js0,4js4,5js3,6js6,   0jt-,1jt-,2jt0,3jt1,4jt4,5jt3,6jt6,   0ju-,1ju-,2ju1,3ju1,4ju4,5ju3,6ju6,   0jv0,1jv0,2jv-,3jv-,4jv4,5jv3,6jv6,   0jw1,1jw0,2jw-,3jw-,4jw4,5jw3,6jw6,   0jx0,1jx1,2jx-,3jx-,4jx4,5jx3,6jx6,   0jy1,1jy1,2jy-,3jy-,4jy4,5jy3,6jy6,   0jz-,1jz-,2jz0,3jz0,4jz5,5jz3,6jz6,   0ka-,1ka-,2ka1,3ka0,4ka5,5ka3,6ka6,   0kb-,1kb-,2kb0,3kb1,4kb5,5kb3,6kb6,   0kc-,1kc-,2kc1,3kc1,4kc5,5kc3,6kc6,   0kd-,1kd-,2kd2,3kd2,4kd0,5kd4,6kd6,   0ke-,1ke-,2ke3,3ke2,4ke0,5ke4,6ke6,   0kf-,1kf-,2kf2,3kf3,4kf0,5kf4,6kf6,   0kg-,1kg-,2kg3,3kg3,4kg0,5kg4,6kg6,   0kh-,1kh-,2kh2,3kh2,4kh1,5kh4,6kh6,   0ki-,1ki-,2ki3,3ki2,4ki1,5ki4,6ki6,   0kj-,1kj-,2kj2,3kj3,4kj1,5kj4,6kj6,   0kk-,1kk-,2kk3,3kk3,4kk1,5kk4,6kk6,   0kl-,1kl-,2kl0,3kl0,4kl2,5kl4,6kl6,   0km-,1km-,2km1,3km0,4km2,5km4,6km6,   0kn-,1kn-,2kn0,3kn1,4kn2,5kn4,6kn6,   0ko-,1ko-,2ko1,3ko1,4ko2,5ko4,6ko6,   0kp0,1kp0,2kp-,3kp-,4kp2,5kp4,6kp6,   0kq1,1kq0,2kq-,3kq-,4kq2,5kq4,6kq6,   0kr0,1kr1,2kr-,3kr-,4kr2,5kr4,6kr6,   0ks1,1ks1,2ks-,3ks-,4ks2,5ks4,6ks6,   0kt-,1kt-,2kt0,3kt0,4kt3,5kt4,6kt6,   0ku-,1ku-,2ku1,3ku0,4ku3,5ku4,6ku6,   0kv-,1kv-,2kv0,3kv1,4kv3,5kv4,6kv6,   0kw-,1kw-,2kw1,3kw1,4kw3,5kw4,6kw6,   0kx0,1kx0,2kx-,3kx-,4kx3,5kx4,6kx6,   0ky1,1ky0,2ky-,3ky-,4ky3,5ky4,6ky6,   0kz0,1kz1,2kz-,3kz-,4kz3,5kz4,6kz6,   0la1,1la1,2la-,3la-,4la3,5la4,6la6,   0lb-,1lb-,2lb0,3lb0,4lb5,5lb4,6lb6,   0lc-,1lc-,2lc1,3lc0,4lc5,5lc4,6lc6,   0ld-,1ld-,2ld0,3ld1,4ld5,5ld4,6ld6,   0le-,1le-,2le1,3le1,4le5,5le4,6le6,   0lf-,1lf-,2lf0,3lf2,4lf5,5lf4,6lf6,   0lg-,1lg-,2lg1,3lg2,4lg5,5lg4,6lg6,   0lh-,1lh0,2lh2,3lh2,4lh-,5lh4,6lh6,   0li-,1li0,2li3,3li2,4li-,5li4,6li6,   0lj0,1lj0,2lj-,3lj2,4lj-,5lj4,6lj6,   0lk1,1lk0,2lk-,3lk2,4lk-,5lk4,6lk6,   0ll0,1ll1,2ll-,3ll2,4ll-,5ll4,6ll6,   0lm1,1lm1,2lm-,3lm2,4lm-,5lm4,6lm6,   0ln-,1ln0,2ln2,3ln3,4ln-,5ln4,6ln6,   0lo-,1lo1,2lo2,3lo3,4lo-,5lo4,6lo6,   0lp0,1lp-,2lp2,3lp3,4lp-,5lp4,6lp6,   0lq1,1lq-,2lq2,3lq3,4lq-,5lq4,6lq6,   0lr0,1lr0,2lr-,3lr3,4lr-,5lr4,6lr6,   0ls1,1ls0,2ls-,3ls3,4ls-,5ls4,6ls6,   0lt0,1lt1,2lt-,3lt3,4lt-,5lt4,6lt6,   0lu1,1lu1,2lu-,3lu3,4lu-,5lu4,6lu6,   0lv0,1lv0,2lv2,3lv-,4lv-,5lv4,6lv6,   0lw1,1lw0,2lw2,3lw-,4lw-,5lw4,6lw6,   0lx0,1lx1,2lx2,3lx-,4lx-,5lx4,6lx6,   0ly1,1ly1,2ly2,3ly-,4ly-,5ly4,6ly6,   0lz-,1lz-,2lz2,3lz2,4lz0,5lz5,6lz6,   0ma-,1ma-,2ma3,3ma2,4ma0,5ma5,6ma6,   0mb-,1mb-,2mb2,3mb3,4mb0,5mb5,6mb6,   0mc-,1mc-,2mc3,3mc3,4mc0,5mc5,6mc6,   0md-,1md-,2md2,3md2,4md1,5md5,6md6,   0me-,1me-,2me3,3me2,4me1,5me5,6me6,   0mf-,1mf-,2mf2,3mf3,4mf1,5mf5,6mf6,   0mg-,1mg-,2mg3,3mg3,4mg1,5mg5,6mg6,   0mh-,1mh-,2mh0,3mh0,4mh2,5mh5,6mh6,   0mi-,1mi-,2mi1,3mi0,4mi2,5mi5,6mi6,   0mj-,1mj-,2mj0,3mj1,4mj2,5mj5,6mj6,   0mk-,1mk-,2mk1,3mk1,4mk2,5mk5,6mk6,   0ml0,1ml0,2ml-,3ml-,4ml2,5ml5,6ml6,   0mm1,1mm0,2mm-,3mm-,4mm2,5mm5,6mm6,   0mn0,1mn1,2mn-,3mn-,4mn2,5mn5,6mn6,   0mo1,1mo1,2mo-,3mo-,4mo2,5mo5,6mo6,   0mp-,1mp-,2mp0,3mp0,4mp3,5mp5,6mp6,   0mq-,1mq-,2mq1,3mq0,4mq3,5mq5,6mq6,   0mr-,1mr-,2mr0,3mr1,4mr3,5mr5,6mr6,   0ms-,1ms-,2ms1,3ms1,4ms3,5ms5,6ms6,   0mt0,1mt0,2mt-,3mt-,4mt3,5mt5,6mt6,   0mu1,1mu0,2mu-,3mu-,4mu3,5mu5,6mu6,   0mv0,1mv1,2mv-,3mv-,4mv3,5mv5,6mv6,   0mw1,1mw1,2mw-,3mw-,4mw3,5mw5,6mw6,   0mx-,1mx-,2mx0,3mx0,4mx4,5mx5,6mx6,   0my-,1my-,2my1,3my0,4my4,5my5,6my6,   0mz-,1mz-,2mz2,3mz0,4mz4,5mz5,6mz6,   0na-,1na-,2na3,3na0,4na4,5na5,6na6,   0nb-,1nb-,2nb0,3nb1,4nb4,5nb5,6nb6,   0nc-,1nc-,2nc1,3nc1,4nc4,5nc5,6nc6,   0nd-,1nd-,2nd2,3nd1,4nd4,5nd5,6nd6,   0ne-,1ne-,2ne3,3ne1,4ne4,5ne5,6ne6,   0nf-,1nf-,2nf0,3nf2,4nf4,5nf5,6nf6,   0ng-,1ng-,2ng1,3ng2,4ng4,5ng5,6ng6,   0nh-,1nh-,2nh3,3nh2,4nh4,5nh5,6nh6,   0ni-,1ni1,2ni-,3ni2,4ni4,5ni5,6ni6,   0nj0,1nj-,2nj-,3nj2,4nj4,5nj5,6nj6,   0nk1,1nk-,2nk-,3nk2,4nk4,5nk5,6nk6,   0nl-,1nl-,2nl0,3nl3,4nl4,5nl5,6nl6,   0nm-,1nm-,2nm1,3nm3,4nm4,5nm5,6nm6,   0nn-,1nn-,2nn3,3nn3,4nn4,5nn5,6nn6,   0no1,1no0,2no-,3no-,4no4,5no5,6no6,   0np1,1np1,2np-,3np-,4np4,5np5,6np6,   0nq-,1nq0,2nq3,3nq2,4nq-,5nq5,6nq6,   0nr0,1nr0,2nr-,3nr2,4nr-,5nr5,6nr6,   0ns1,1ns0,2ns-,3ns2,4ns-,5ns5,6ns6,   0nt0,1nt1,2nt-,3nt2,4nt-,5nt5,6nt6,   0nu1,1nu1,2nu-,3nu2,4nu-,5nu5,6nu6,   0nv1,1nv0,2nv-,3nv3,4nv-,5nv5,6nv6,   0nw1,1nw1,2nw-,3nw3,4nw-,5nw5,6nw6,   0nx1,1nx0,2nx2,3nx-,4nx-,5nx5,6nx6,   0ny1,1ny1,2ny2,3ny-,4ny-,5ny5,6ny6,   0nz-,1nz0,2nz3,3nz2,4nz4,5nz-,6nz6,   0oa0,1oa0,2oa-,3oa2,4oa4,5oa-,6oa6,   0ob1,1ob0,2ob-,3ob2,4ob4,5ob-,6ob6,   0oc0,1oc1,2oc-,3oc2,4oc4,5oc-,6oc6,   0od1,1od1,2od-,3od2,4od4,5od-,6od6,   0oe1,1oe0,2oe-,3oe3,4oe4,5oe-,6oe6,   0of1,1of1,2of-,3of3,4of4,5of-,6of6,   0og1,1og0,2og2,3og-,4og4,5og-,6og6,   0oh1,1oh1,2oh2,3oh-,4oh4,5oh-,6oh6,   0oi1,1oi0,2oi2,3oi3,4oi-,5oi-,6oi6,   0oj1,1oj1,2oj2,3oj3,4oj-,5oj-,6oj6,   0ok0,1ok0,2ok2,3ok3,4ok-,5ok4,6ok-,   0ol1,1ol0,2ol2,3ol3,4ol-,5ol4,6ol-,   0om0,1om1,2om2,3om3,4om-,5om4,6om-,   0on1,1on1,2on2,3on3,4on-,5on4,6on-,   0oo-,1oo0,2oo3,3oo2,4oo4,5oo5,6oo-,   0op0,1op0,2op-,3op2,4op4,5op5,6op-,   0oq1,1oq0,2oq-,3oq2,4oq4,5oq5,6oq-,   0or0,1or1,2or-,3or2,4or4,5or5,6or-,   0os1,1os1,2os-,3os2,4os4,5os5,6os-,   0ot1,1ot0,2ot-,3ot3,4ot4,5ot5,6ot-,   0ou1,1ou1,2ou-,3ou3,4ou4,5ou5,6ou-,   0ov1,1ov0,2ov2,3ov-,4ov4,5ov5,6ov-,   0ow1,1ow1,2ow2,3ow-,4ow4,5ow5,6ow-,   0ox1,1ox0,2ox2,3ox3,4ox-,5ox5,6ox-,   0oy1,1oy1,2oy2,3oy3,4oy-,5oy5,6oy-,   0oz1,1oz0,2oz2,3oz3,4oz4,5oz-,6oz-,   0pa1,1pa1,2pa2,3pa3,4pa4,5pa-,6pa-,   
sync=63, depth=63
416 symbols (not counting identity)

0a0,1a0,2a2,3a3,4a4,5a5,6a6,   0b1,1b-,2b2,3b3,4b4,5b5,6b6,   0c-,1c0,2c2,3c2,4c4,5c5,6c6,   0d-,1d0,2d3,3d-,4d4,5d5,6d6,   0e-,1e0,2e-,3e4,4e2,5e3,6e6,   0f-,1f0,2f-,3f2,4f5,5f-,6f6,   0g-,1g0,2g-,3g2,4g-,5g4,6g5,   0h-,1h0,2h-,3h2,4h-,5h6,6h-,   0i-,1i4,2i-,3i-,4i-,5i-,6i2,   
sync=63, depth=67
abcbdbebcbdbfbdbgbdbebcbdbfbdbhbdbebfbgbebcbdbebfbhbidfdhdefgec
1 words
0a0,1a0,2a2,3a3,4a4,5a5,6a6,   0b1,1b-,2b2,3b3,4b4,5b5,6b6,   0c-,1c0,2c2,3c2,4c4,5c5,6c6,   0d-,1d0,2d3,3d-,4d4,5d5,6d6,   0e-,1e0,2e-,3e4,4e2,5e3,6e6,   0f-,1f0,2f-,3f2,4f5,5f-,6f6,   0g-,1g0,2g-,3g2,4g-,5g4,6g5,   0h-,1h0,2h-,3h2,4h-,5h6,6h-,   0i-,1i4,2i-,3i-,4i-,5i-,6i2,   0j0,1j1,2j2,3j3,4j4,5j5,6j6,   0k-,1k-,2k4,3k4,4k3,5k2,6k0,   0l-,1l-,2l4,3l4,4l2,5l3,6l0,   0m-,1m-,2m4,3m5,4m2,5m3,6m0,   0n-,1n-,2n2,3n2,4n4,5n5,6n0,   0o-,1o-,2o3,3o2,4o4,5o5,6o0,   0p-,1p-,2p2,3p3,4p4,5p5,6p0,   0q-,1q-,2q3,3q3,4q4,5q5,6q0,   0r-,1r-,2r4,3r4,4r3,5r2,6r1,   0s-,1s-,2s4,3s4,4s2,5s3,6s1,   0t-,1t-,2t4,3t5,4t2,5t3,6t1,   0u-,1u-,2u2,3u2,4u4,5u5,6u1,   0v-,1v-,2v3,3v2,4v4,5v5,6v1,   0w-,1w-,2w2,3w3,4w4,5w5,6w1,   0x-,1x-,2x3,3x3,4x4,5x5,6x1,   0y-,1y-,2y4,3y4,4y1,5y0,6y2,   0z-,1z-,2z5,3z4,4z1,5z0,6z2,   0aa-,1aa-,2aa6,3aa4,4aa1,5aa0,6aa2,   0ab-,1ab-,2ab4,3ab5,4ab1,5ab0,6ab2,   0ac-,1ac-,2ac5,3ac5,4ac1,5ac0,6ac2,   0ad-,1ad-,2ad6,3ad5,4ad1,5ad0,6ad2,   0ae-,1ae-,2ae4,3ae6,4ae1,5ae0,6ae2,   0af-,1af-,2af5,3af6,4af1,5af0,6af2,   0ag-,1ag-,2ag6,3ag6,4ag1,5ag0,6ag2,   0ah-,1ah-,2ah4,3ah4,4ah0,5ah1,6ah2,   0ai-,1ai-,2ai5,3ai4,4ai0,5ai1,6ai2,   0aj-,1aj-,2aj6,3aj4,4aj0,5aj1,6aj2,   0ak-,1ak-,2ak4,3ak5,4ak0,5ak1,6ak2,   0al-,1al-,2al5,3al5,4al0,5al1,6al2,   0am-,1am-,2am6,3am5,4am0,5am1,6am2,   0an-,1an-,2an4,3an6,4an0,5an1,6an2,   0ao-,1ao-,2ao5,3ao6,4ao0,5ao1,6ao2,   0ap-,1ap-,2ap6,3ap6,4ap0,5ap1,6ap2,   0aq-,1aq-,2aq0,3aq0,4aq5,5aq4,6aq2,   0ar-,1ar-,2ar1,3ar0,4ar5,5ar4,6ar2,   0as-,1as-,2as0,3as1,4as5,5as4,6as2,   0at-,1at-,2at1,3at1,4at5,5at4,6at2,   0au-,1au-,2au0,3au0,4au6,5au4,6au2,   0av-,1av-,2av1,3av0,4av6,5av4,6av2,   0aw-,1aw-,2aw0,3aw1,4aw6,5aw4,6aw2,   0ax-,1ax-,2ax1,3ax1,4ax6,5ax4,6ax2,   0ay-,1ay-,2ay0,3ay0,4ay4,5ay5,6ay2,   0az-,1az-,2az1,3az0,4az4,5az5,6az2,   0ba-,1ba-,2ba0,3ba1,4ba4,5ba5,6ba2,   0bb-,1bb-,2bb1,3bb1,4bb4,5bb5,6bb2,   0bc0,1bc0,2bc-,3bc-,4bc4,5bc5,6bc2,   0bd1,1bd0,2bd-,3bd-,4bd4,5bd5,6bd2,   0be0,1be1,2be-,3be-,4be4,5be5,6be2,   0bf1,1bf1,2bf-,3bf-,4bf4,5bf5,6bf2,   0bg-,1bg-,2bg0,3bg0,4bg6,5bg5,6bg2,   0bh-,1bh-,2bh1,3bh0,4bh6,5bh5,6bh2,   0bi-,1bi-,2bi0,3bi1,4bi6,5bi5,6bi2,   0bj-,1bj-,2bj1,3bj1,4bj6,5bj5,6bj2,   0bk-,1bk-,2bk0,3bk0,4bk4,5bk6,6bk2,   0bl-,1bl-,2bl1,3bl0,4bl4,5bl6,6bl2,   0bm-,1bm-,2bm0,3bm1,4bm4,5bm6,6bm2,   0bn-,1bn-,2bn1,3bn1,4bn4,5bn6,6bn2,   0bo-,1bo-,2bo0,3bo0,4bo5,5bo6,6bo2,   0bp-,1bp-,2bp1,3bp0,4bp5,5bp6,6bp2,   0bq-,1bq-,2bq0,3bq1,4bq5,5bq6,6bq2,   0br-,1br-,2br1,3br1,4br5,5br6,6br2,   0bs-,1bs-,2bs4,3bs4,4bs1,5bs0,6bs3,   0bt-,1bt-,2bt5,3bt4,4bt1,5bt0,6bt3,   0bu-,1bu-,2bu6,3bu4,4bu1,5bu0,6bu3,   0bv-,1bv-,2bv4,3bv5,4bv1,5bv0,6bv3,   0bw-,1bw-,2bw5,3bw5,4bw1,5bw0,6bw3,   0bx-,1bx-,2bx6,3bx5,4bx1,5bx0,6bx3,   0by-,1by-,2by4,3by6,4by1,5by0,6by3,   0bz-,1bz-,2bz5,3bz6,4bz1,5bz0,6bz3,   0ca-,1ca-,2ca6,3ca6,4ca1,5ca0,6ca3,   0cb-,1cb-,2cb4,3cb4,4cb0,5cb1,6cb3,   0cc-,1cc-,2cc5,3cc4,4cc0,5cc1,6cc3,   0cd-,1cd-,2cd6,3cd4,4cd0,5cd1,6cd3,   0ce-,1ce-,2ce4,3ce5,4ce0,5ce1,6ce3,   0cf-,1cf-,2cf5,3cf5,4cf0,5cf1,6cf3,   0cg-,1cg-,2cg6,3cg5,4cg0,5cg1,6cg3,   0ch-,1ch-,2ch4,3ch6,4ch0,5ch1,6ch3,   0ci-,1ci-,2ci5,3ci6,4ci0,5ci1,6ci3,   0cj-,1cj-,2cj6,3cj6,4cj0,5cj1,6cj3,   0ck-,1ck-,2ck0,3ck0,4ck5,5ck4,6ck3,   0cl-,1cl-,2cl1,3cl0,4cl5,5cl4,6cl3,   0cm-,1cm-,2cm0,3cm1,4cm5,5cm4,6cm3,   0cn-,1cn-,2cn1,3cn1,4cn5,5cn4,6cn3,   0co-,1co-,2co0,3co0,4co6,5co4,6co3,   0cp-,1cp-,2cp1,3cp0,4cp6,5cp4,6cp3,   0cq-,1cq-,2cq0,3cq1,4cq6,5cq4,6cq3,   0cr-,1cr-,2cr1,3cr1,4cr6,5cr4,6cr3,   0cs-,1cs-,2cs0,3cs0,4cs4,5cs5,6cs3,   0ct-,1ct-,2ct1,3ct0,4ct4,5ct5,6ct3,   0cu-,1cu-,2cu0,3cu1,4cu4,5cu5,6cu3,   0cv-,1cv-,2cv1,3cv1,4cv4,5cv5,6cv3,   0cw0,1cw0,2cw-,3cw-,4cw4,5cw5,6cw3,   0cx1,1cx0,2cx-,3cx-,4cx4,5cx5,6cx3,   0cy0,1cy1,2cy-,3cy-,4cy4,5cy5,6cy3,   0cz1,1cz1,2cz-,3cz-,4cz4,5cz5,6cz3,   0da-,1da-,2da0,3da0,4da6,5da5,6da3,   0db-,1db-,2db1,3db0,4db6,5db5,6db3,   0dc-,1dc-,2dc0,3dc1,4dc6,5dc5,6dc3,   0dd-,1dd-,2dd1,3dd1,4dd6,5dd5,6dd3,   0de-,1de-,2de0,3de0,4de4,5de6,6de3,   0df-,1df-,2df1,3df0,4df4,5df6,6df3,   0dg-,1dg-,2dg0,3dg1,4dg4,5dg6,6dg3,   0dh-,1dh-,2dh1,3dh1,4dh4,5dh6,6dh3,   0di-,1di-,2di0,3di0,4di5,5di6,6di3,   0dj-,1dj-,2dj1,3dj0,4dj5,5dj6,6dj3,   0dk-,1dk-,2dk0,3dk1,4dk5,5dk6,6dk3,   0dl-,1dl-,2dl1,3dl1,4dl5,5dl6,6dl3,   0dm-,1dm-,2dm2,3dm2,4dm1,5dm0,6dm4,   0dn-,1dn-,2dn3,3dn2,4dn1,5dn0,6dn4,   0do-,1do-,2do2,3do3,4do1,5do0,6do4,   0dp-,1dp-,2dp3,3dp3,4dp1,5dp0,6dp4,   0dq-,1dq-,2dq2,3dq6,4dq1,5dq0,6dq4,   0dr-,1dr-,2dr3,3dr6,4dr1,5dr0,6dr4,   0ds-,1ds-,2ds2,3ds2,4ds0,5ds1,6ds4,   0dt-,1dt-,2dt3,3dt2,4dt0,5dt1,6dt4,   0du-,1du-,2du2,3du3,4du0,5du1,6du4,   0dv-,1dv-,2dv3,3dv3,4dv0,5dv1,6dv4,   0dw-,1dw-,2dw2,3dw6,4dw0,5dw1,6dw4,   0dx-,1dx-,2dx3,3dx6,4dx0,5dx1,6dx4,   0dy-,1dy-,2dy0,3dy0,4dy3,5dy2,6dy4,   0dz-,1dz-,2dz1,3dz0,4dz3,5dz2,6dz4,   0ea-,1ea-,2ea0,3ea1,4ea3,5ea2,6ea4,   0eb-,1eb-,2eb1,3eb1,4eb3,5eb2,6eb4,   0ec-,1ec-,2ec0,3ec0,4ec6,5ec2,6ec4,   0ed-,1ed-,2ed1,3ed0,4ed6,5ed2,6ed4,   0ee-,1ee-,2ee0,3ee1,4ee6,5ee2,6ee4,   0ef-,1ef-,2ef1,3ef1,4ef6,5ef2,6ef4,   0eg-,1eg-,2eg0,3eg0,4eg2,5eg3,6eg4,   0eh-,1eh-,2eh1,3eh0,4eh2,5eh3,6eh4,   0ei-,1ei-,2ei0,3ei1,4ei2,5ei3,6ei4,   0ej-,1ej-,2ej1,3ej1,4ej2,5ej3,6ej4,   0ek-,1ek-,2ek0,3ek0,4ek6,5ek3,6ek4,   0el-,1el-,2el1,3el0,4el6,5el3,6el4,   0em-,1em-,2em0,3em1,4em6,5em3,6em4,   0en-,1en-,2en1,3en1,4en6,5en3,6en4,   0eo-,1eo-,2eo2,3eo2,4eo0,5eo5,6eo4,   0ep-,1ep-,2ep3,3ep2,4ep0,5ep5,6ep4,   0eq-,1eq-,2eq2,3eq3,4eq0,5eq5,6eq4,   0er-,1er-,2er3,3er3,4er0,5er5,6er4,   0es-,1es-,2es2,3es2,4es1,5es5,6es4,   0et-,1et-,2et3,3et2,4et1,5et5,6et4,   0eu-,1eu-,2eu2,3eu3,4eu1,5eu5,6eu4,   0ev-,1ev-,2ev3,3ev3,4ev1,5ev5,6ev4,   0ew-,1ew-,2ew0,3ew0,4ew2,5ew5,6ew4,   0ex-,1ex-,2ex1,3ex0,4ex2,5ex5,6ex4,   0ey-,1ey-,2ey0,3ey1,4ey2,5ey5,6ey4,   0ez-,1ez-,2ez1,3ez1,4ez2,5ez5,6ez4,   0fa-,1fa-,2fa0,3fa0,4fa3,5fa5,6fa4,   0fb-,1fb-,2fb1,3fb0,4fb3,5fb5,6fb4,   0fc-,1fc-,2fc0,3fc1,4fc3,5fc5,6fc4,   0fd-,1fd-,2fd1,3fd1,4fd3,5fd5,6fd4,   0fe-,1fe-,2fe0,3fe0,4fe6,5fe5,6fe4,   0ff-,1ff-,2ff1,3ff0,4ff6,5ff5,6ff4,   0fg-,1fg-,2fg0,3fg1,4fg6,5fg5,6fg4,   0fh-,1fh-,2fh1,3fh1,4fh6,5fh5,6fh4,   0fi-,1fi-,2fi0,3fi0,4fi2,5fi6,6fi4,   0fj-,1fj-,2fj1,3fj0,4fj2,5fj6,6fj4,   0fk-,1fk-,2fk0,3fk1,4fk2,5fk6,6fk4,   0fl-,1fl-,2fl1,3fl1,4fl2,5fl6,6fl4,   0fm-,1fm-,2fm0,3fm0,4fm3,5fm6,6fm4,   0fn-,1fn-,2fn1,3fn0,4fn3,5fn6,6fn4,   0fo-,1fo-,2fo0,3fo1,4fo3,5fo6,6fo4,   0fp-,1fp-,2fp1,3fp1,4fp3,5fp6,6fp4,   0fq0,1fq0,2fq2,3fq3,4fq-,5fq-,6fq4,   0fr1,1fr0,2fr2,3fr3,4fr-,5fr-,6fr4,   0fs0,1fs1,2fs2,3fs3,4fs-,5fs-,6fs4,   0ft1,1ft1,2ft2,3ft3,4ft-,5ft-,6ft4,   0fu-,1fu-,2fu2,3fu2,4fu1,5fu0,6fu5,   0fv-,1fv-,2fv3,3fv2,4fv1,5fv0,6fv5,   0fw-,1fw-,2fw2,3fw3,4fw1,5fw0,6fw5,   0fx-,1fx-,2fx3,3fx3,4fx1,5fx0,6fx5,   0fy-,1fy-,2fy2,3fy2,4fy0,5fy1,6fy5,   0fz-,1fz-,2fz3,3fz2,4fz0,5fz1,6fz5,   0ga-,1ga-,2ga2,3ga3,4ga0,5ga1,6ga5,   0gb-,1gb-,2gb3,3gb3,4gb0,5gb1,6gb5,   0gc-,1gc-,2gc0,3gc0,4gc3,5gc2,6gc5,   0gd-,1gd-,2gd1,3gd0,4gd3,5gd2,6gd5,   0ge-,1ge-,2ge0,3ge1,4ge3,5ge2,6ge5,   0gf-,1gf-,2gf1,3gf1,4gf3,5gf2,6gf5,   0gg-,1gg-,2gg0,3gg0,4gg6,5gg2,6gg5,   0gh-,1gh-,2gh1,3gh0,4gh6,5gh2,6gh5,   0gi-,1gi-,2gi0,3gi1,4gi6,5gi2,6gi5,   0gj-,1gj-,2gj1,3gj1,4gj6,5gj2,6gj5,   0gk-,1gk-,2gk0,3gk0,4gk2,5gk3,6gk5,   0gl-,1gl-,2gl1,3gl0,4gl2,5gl3,6gl5,   0gm-,1gm-,2gm0,3gm1,4gm2,5gm3,6gm5,   0gn-,1gn-,2gn1,3gn1,4gn2,5gn3,6gn5,   0go-,1go-,2go0,3go0,4go6,5go3,6go5,   0gp-,1gp-,2gp1,3gp0,4gp6,5gp3,6gp5,   0gq-,1gq-,2gq0,3gq1,4gq6,5gq3,6gq5,   0gr-,1gr-,2gr1,3gr1,4gr6,5gr3,6gr5,   0gs-,1gs-,2gs2,3gs2,4gs0,5gs4,6gs5,   0gt-,1gt-,2gt3,3gt2,4gt0,5gt4,6gt5,   0gu-,1gu-,2gu2,3gu3,4gu0,5gu4,6gu5,   0gv-,1gv-,2gv3,3gv3,4gv0,5gv4,6gv5,   0gw-,1gw-,2gw2,3gw2,4gw1,5gw4,6gw5,   0gx-,1gx-,2gx3,3gx2,4gx1,5gx4,6gx5,   0gy-,1gy-,2gy2,3gy3,4gy1,5gy4,6gy5,   0gz-,1gz-,2gz3,3gz3,4gz1,5gz4,6gz5,   0ha-,1ha-,2ha0,3ha0,4ha2,5ha4,6ha5,   0hb-,1hb-,2hb1,3hb0,4hb2,5hb4,6hb5,   0hc-,1hc-,2hc0,3hc1,4hc2,5hc4,6hc5,   0hd-,1hd-,2hd1,3hd1,4hd2,5hd4,6hd5,   0he-,1he-,2he0,3he0,4he3,5he4,6he5,   0hf-,1hf-,2hf1,3hf0,4hf3,5hf4,6hf5,   0hg-,1hg-,2hg0,3hg1,4hg3,5hg4,6hg5,   0hh-,1hh-,2hh1,3hh1,4hh3,5hh4,6hh5,   0hi-,1hi-,2hi0,3hi0,4hi6,5hi4,6hi5,   0hj-,1hj-,2hj1,3hj0,4hj6,5hj4,6hj5,   0hk-,1hk-,2hk0,3hk1,4hk6,5hk4,6hk5,   0hl-,1hl-,2hl1,3hl1,4hl6,5hl4,6hl5,   0hm-,1hm-,2hm0,3hm0,4hm2,5hm6,6hm5,   0hn-,1hn-,2hn1,3hn0,4hn2,5hn6,6hn5,   0ho-,1ho-,2ho0,3ho1,4ho2,5ho6,6ho5,   0hp-,1hp-,2hp1,3hp1,4hp2,5hp6,6hp5,   0hq-,1hq-,2hq0,3hq0,4hq3,5hq6,6hq5,   0hr-,1hr-,2hr1,3hr0,4hr3,5hr6,6hr5,   0hs-,1hs-,2hs0,3hs1,4hs3,5hs6,6hs5,   0ht-,1ht-,2ht1,3ht1,4ht3,5ht6,6ht5,   0hu0,1hu0,2hu2,3hu3,4hu-,5hu-,6hu5,   0hv1,1hv0,2hv2,3hv3,4hv-,5hv-,6hv5,   0hw0,1hw1,2hw2,3hw3,4hw-,5hw-,6hw5,   0hx1,1hx1,2hx2,3hx3,4hx-,5hx-,6hx5,   0hy-,1hy-,2hy2,3hy2,4hy1,5hy0,6hy6,   0hz-,1hz-,2hz3,3hz2,4hz1,5hz0,6hz6,   0ia-,1ia-,2ia2,3ia3,4ia1,5ia0,6ia6,   0ib-,1ib-,2ib3,3ib3,4ib1,5ib0,6ib6,   0ic-,1ic-,2ic2,3ic4,4ic1,5ic0,6ic6,   0id-,1id-,2id3,3id4,4id1,5id0,6id6,   0ie-,1ie-,2ie2,3ie2,4ie4,5ie0,6ie6,   0if-,1if-,2if3,3if2,4if4,5if0,6if6,   0ig-,1ig-,2ig2,3ig3,4ig4,5ig0,6ig6,   0ih-,1ih-,2ih3,3ih3,4ih4,5ih0,6ih6,   0ii-,1ii-,2ii2,3ii2,4ii0,5ii1,6ii6,   0ij-,1ij-,2ij3,3ij2,4ij0,5ij1,6ij6,   0ik-,1ik-,2ik2,3ik3,4ik0,5ik1,6ik6,   0il-,1il-,2il3,3il3,4il0,5il1,6il6,   0im-,1im-,2im2,3im4,4im0,5im1,6im6,   0in-,1in-,2in3,3in4,4in0,5in1,6in6,   0io-,1io-,2io2,3io2,4io4,5io1,6io6,   0ip-,1ip-,2ip3,3ip2,4ip4,5ip1,6ip6,   0iq-,1iq-,2iq2,3iq3,4iq4,5iq1,6iq6,   0ir-,1ir-,2ir3,3ir3,4ir4,5ir1,6ir6,   0is-,1is-,2is0,3is0,4is3,5is2,6is6,   0it-,1it-,2it1,3it0,4it3,5it2,6it6,   0iu-,1iu-,2iu0,3iu1,4iu3,5iu2,6iu6,   0iv-,1iv-,2iv1,3iv1,4iv3,5iv2,6iv6,   0iw-,1iw-,2iw0,3iw4,4iw3,5iw2,6iw6,   0ix-,1ix-,2ix1,3ix4,4ix3,5ix2,6ix6,   0iy-,1iy0,2iy-,3iy4,4iy3,5iy2,6iy6,   0iz-,1iz-,2iz0,3iz0,4iz4,5iz2,6iz6,   0ja-,1ja-,2ja1,3ja0,4ja4,5ja2,6ja6,   0jb-,1jb-,2jb0,3jb1,4jb4,5jb2,6jb6,   0jc-,1jc-,2jc1,3jc1,4jc4,5jc2,6jc6,   0jd0,1jd0,2jd-,3jd-,4jd4,5jd2,6jd6,   0je1,1je0,2je-,3je-,4je4,5je2,6je6,   0jf0,1jf1,2jf-,3jf-,4jf4,5jf2,6jf6,   0jg1,1jg1,2jg-,3jg-,4jg4,5jg2,6jg6,   0jh-,1jh-,2jh0,3jh0,4jh5,5jh2,6jh6,   0ji-,1ji-,2ji1,3ji0,4ji5,5ji2,6ji6,   0jj-,1jj-,2jj0,3jj1,4jj5,5jj2,6jj6,   0jk-,1jk-,2jk1,3jk1,4jk5,5jk2,6jk6,   0jl-,1jl-,2jl0,3jl0,4jl2,5jl3,6jl6,   0jm-,1jm-,2jm1,3jm0,4jm2,5jm3,6jm6,   0jn-,1jn-,2jn0,3jn1,4jn2,5jn3,6jn6,   0jo-,1jo-,2jo1,3jo1,4jo2,5jo3,6jo6,   0jp-,1jp-,2jp0,3jp4,4jp2,5jp3,6jp6,   0jq-,1jq-,2jq1,3jq4,4jq2,5jq3,6jq6,   0jr-,1jr-,2jr0,3jr0,4jr4,5jr3,6jr6,   0js-,1js-,2js1,3js0,4js4,5js3,6js6,   0jt-,1jt-,2jt0,3jt1,4jt4,5jt3,6jt6,   0ju-,1ju-,2ju1,3ju1,4ju4,5ju3,6ju6,   0jv0,1jv0,2jv-,3jv-,4jv4,5jv3,6jv6,   0jw1,1jw0,2jw-,3jw-,4jw4,5jw3,6jw6,   0jx0,1jx1,2jx-,3jx-,4jx4,5jx3,6jx6,   0jy1,1jy1,2jy-,3jy-,4jy4,5jy3,6jy6,   0jz-,1jz-,2jz0,3jz0,4jz5,5jz3,6jz6,   0ka-,1ka-,2ka1,3ka0,4ka5,5ka3,6ka6,   0kb-,1kb-,2kb0,3kb1,4kb5,5kb3,6kb6,   0kc-,1kc-,2kc1,3kc1,4kc5,5kc3,6kc6,   0kd-,1kd-,2kd2,3kd2,4kd0,5kd4,6kd6,   0ke-,1ke-,2ke3,3ke2,4ke0,5ke4,6ke6,   0kf-,1kf-,2kf2,3kf3,4kf0,5kf4,6kf6,   0kg-,1kg-,2kg3,3kg3,4kg0,5kg4,6kg6,   0kh-,1kh-,2kh2,3kh2,4kh1,5kh4,6kh6,   0ki-,1ki-,2ki3,3ki2,4ki1,5ki4,6ki6,   0kj-,1kj-,2kj2,3kj3,4kj1,5kj4,6kj6,   0kk-,1kk-,2kk3,3kk3,4kk1,5kk4,6kk6,   0kl-,1kl-,2kl0,3kl0,4kl2,5kl4,6kl6,   0km-,1km-,2km1,3km0,4km2,5km4,6km6,   0kn-,1kn-,2kn0,3kn1,4kn2,5kn4,6kn6,   0ko-,1ko-,2ko1,3ko1,4ko2,5ko4,6ko6,   0kp0,1kp0,2kp-,3kp-,4kp2,5kp4,6kp6,   0kq1,1kq0,2kq-,3kq-,4kq2,5kq4,6kq6,   0kr0,1kr1,2kr-,3kr-,4kr2,5kr4,6kr6,   0ks1,1ks1,2ks-,3ks-,4ks2,5ks4,6ks6,   0kt-,1kt-,2kt0,3kt0,4kt3,5kt4,6kt6,   0ku-,1ku-,2ku1,3ku0,4ku3,5ku4,6ku6,   0kv-,1kv-,2kv0,3kv1,4kv3,5kv4,6kv6,   0kw-,1kw-,2kw1,3kw1,4kw3,5kw4,6kw6,   0kx0,1kx0,2kx-,3kx-,4kx3,5kx4,6kx6,   0ky1,1ky0,2ky-,3ky-,4ky3,5ky4,6ky6,   0kz0,1kz1,2kz-,3kz-,4kz3,5kz4,6kz6,   0la1,1la1,2la-,3la-,4la3,5la4,6la6,   0lb-,1lb-,2lb0,3lb0,4lb5,5lb4,6lb6,   0lc-,1lc-,2lc1,3lc0,4lc5,5lc4,6lc6,   0ld-,1ld-,2ld0,3ld1,4ld5,5ld4,6ld6,   0le-,1le-,2le1,3le1,4le5,5le4,6le6,   0lf-,1lf-,2lf0,3lf2,4lf5,5lf4,6lf6,   0lg-,1lg-,2lg1,3lg2,4lg5,5lg4,6lg6,   0lh-,1lh0,2lh2,3lh2,4lh-,5lh4,6lh6,   0li-,1li0,2li3,3li2,4li-,5li4,6li6,   0lj0,1lj0,2lj-,3lj2,4lj-,5lj4,6lj6,   0lk1,1lk0,2lk-,3lk2,4lk-,5lk4,6lk6,   0ll0,1ll1,2ll-,3ll2,4ll-,5ll4,6ll6,   0lm1,1lm1,2lm-,3lm2,4lm-,5lm4,6lm6,   0ln-,1ln0,2ln2,3ln3,4ln-,5ln4,6ln6,   0lo-,1lo1,2lo2,3lo3,4lo-,5lo4,6lo6,   0lp0,1lp-,2lp2,3lp3,4lp-,5lp4,6lp6,   0lq1,1lq-,2lq2,3lq3,4lq-,5lq4,6lq6,   0lr0,1lr0,2lr-,3lr3,4lr-,5lr4,6lr6,   0ls1,1ls0,2ls-,3ls3,4ls-,5ls4,6ls6,   0lt0,1lt1,2lt-,3lt3,4lt-,5lt4,6lt6,   0lu1,1lu1,2lu-,3lu3,4lu-,5lu4,6lu6,   0lv0,1lv0,2lv2,3lv-,4lv-,5lv4,6lv6,   0lw1,1lw0,2lw2,3lw-,4lw-,5lw4,6lw6,   0lx0,1lx1,2lx2,3lx-,4lx-,5lx4,6lx6,   0ly1,1ly1,2ly2,3ly-,4ly-,5ly4,6ly6,   0lz-,1lz-,2lz2,3lz2,4lz0,5lz5,6lz6,   0ma-,1ma-,2ma3,3ma2,4ma0,5ma5,6ma6,   0mb-,1mb-,2mb2,3mb3,4mb0,5mb5,6mb6,   0mc-,1mc-,2mc3,3mc3,4mc0,5mc5,6mc6,   0md-,1md-,2md2,3md2,4md1,5md5,6md6,   0me-,1me-,2me3,3me2,4me1,5me5,6me6,   0mf-,1mf-,2mf2,3mf3,4mf1,5mf5,6mf6,   0mg-,1mg-,2mg3,3mg3,4mg1,5mg5,6mg6,   0mh-,1mh-,2mh0,3mh0,4mh2,5mh5,6mh6,   0mi-,1mi-,2mi1,3mi0,4mi2,5mi5,6mi6,   0mj-,1mj-,2mj0,3mj1,4mj2,5mj5,6mj6,   0mk-,1mk-,2mk1,3mk1,4mk2,5mk5,6mk6,   0ml0,1ml0,2ml-,3ml-,4ml2,5ml5,6ml6,   0mm1,1mm0,2mm-,3mm-,4mm2,5mm5,6mm6,   0mn0,1mn1,2mn-,3mn-,4mn2,5mn5,6mn6,   0mo1,1mo1,2mo-,3mo-,4mo2,5mo5,6mo6,   0mp-,1mp-,2mp0,3mp0,4mp3,5mp5,6mp6,   0mq-,1mq-,2mq1,3mq0,4mq3,5mq5,6mq6,   0mr-,1mr-,2mr0,3mr1,4mr3,5mr5,6mr6,   0ms-,1ms-,2ms1,3ms1,4ms3,5ms5,6ms6,   0mt0,1mt0,2mt-,3mt-,4mt3,5mt5,6mt6,   0mu1,1mu0,2mu-,3mu-,4mu3,5mu5,6mu6,   0mv0,1mv1,2mv-,3mv-,4mv3,5mv5,6mv6,   0mw1,1mw1,2mw-,3mw-,4mw3,5mw5,6mw6,   0mx-,1mx-,2mx0,3mx0,4mx4,5mx5,6mx6,   0my-,1my-,2my1,3my0,4my4,5my5,6my6,   0mz-,1mz-,2mz2,3mz0,4mz4,5mz5,6mz6,   0na-,1na-,2na3,3na0,4na4,5na5,6na6,   0nb-,1nb-,2nb0,3nb1,4nb4,5nb5,6nb6,   0nc-,1nc-,2nc1,3nc1,4nc4,5nc5,6nc6,   0nd-,1nd-,2nd2,3nd1,4nd4,5nd5,6nd6,   0ne-,1ne-,2ne3,3ne1,4ne4,5ne5,6ne6,   0nf-,1nf-,2nf0,3nf2,4nf4,5nf5,6nf6,   0ng-,1ng-,2ng1,3ng2,4ng4,5ng5,6ng6,   0nh-,1nh-,2nh3,3nh2,4nh4,5nh5,6nh6,   0ni-,1ni1,2ni-,3ni2,4ni4,5ni5,6ni6,   0nj0,1nj-,2nj-,3nj2,4nj4,5nj5,6nj6,   0nk1,1nk-,2nk-,3nk2,4nk4,5nk5,6nk6,   0nl-,1nl-,2nl0,3nl3,4nl4,5nl5,6nl6,   0nm-,1nm-,2nm1,3nm3,4nm4,5nm5,6nm6,   0nn-,1nn-,2nn3,3nn3,4nn4,5nn5,6nn6,   0no1,1no0,2no-,3no-,4no4,5no5,6no6,   0np1,1np1,2np-,3np-,4np4,5np5,6np6,   0nq-,1nq0,2nq3,3nq2,4nq-,5nq5,6nq6,   0nr0,1nr0,2nr-,3nr2,4nr-,5nr5,6nr6,   0ns1,1ns0,2ns-,3ns2,4ns-,5ns5,6ns6,   0nt0,1nt1,2nt-,3nt2,4nt-,5nt5,6nt6,   0nu1,1nu1,2nu-,3nu2,4nu-,5nu5,6nu6,   0nv1,1nv0,2nv-,3nv3,4nv-,5nv5,6nv6,   0nw1,1nw1,2nw-,3nw3,4nw-,5nw5,6nw6,   0nx1,1nx0,2nx2,3nx-,4nx-,5nx5,6nx6,   0ny1,1ny1,2ny2,3ny-,4ny-,5ny5,6ny6,   0nz-,1nz0,2nz3,3nz2,4nz4,5nz-,6nz6,   0oa0,1oa0,2oa-,3oa2,4oa4,5oa-,6oa6,   0ob1,1ob0,2ob-,3ob2,4ob4,5ob-,6ob6,   0oc0,1oc1,2oc-,3oc2,4oc4,5oc-,6oc6,   0od1,1od1,2od-,3od2,4od4,5od-,6od6,   0oe1,1oe0,2oe-,3oe3,4oe4,5oe-,6oe6,   0of1,1of1,2of-,3of3,4of4,5of-,6of6,   0og1,1og0,2og2,3og-,4og4,5og-,6og6,   0oh1,1oh1,2oh2,3oh-,4oh4,5oh-,6oh6,   0oi1,1oi0,2oi2,3oi3,4oi-,5oi-,6oi6,   0oj1,1oj1,2oj2,3oj3,4oj-,5oj-,6oj6,   0ok0,1ok0,2ok2,3ok3,4ok-,5ok4,6ok-,   0ol1,1ol0,2ol2,3ol3,4ol-,5ol4,6ol-,   0om0,1om1,2om2,3om3,4om-,5om4,6om-,   0on1,1on1,2on2,3on3,4on-,5on4,6on-,   0oo-,1oo0,2oo3,3oo2,4oo4,5oo5,6oo-,   0op0,1op0,2op-,3op2,4op4,5op5,6op-,   0oq1,1oq0,2oq-,3oq2,4oq4,5oq5,6oq-,   0or0,1or1,2or-,3or2,4or4,5or5,6or-,   0os1,1os1,2os-,3os2,4os4,5os5,6os-,   0ot1,1ot0,2ot-,3ot3,4ot4,5ot5,6ot-,   0ou1,1ou1,2ou-,3ou3,4ou4,5ou5,6ou-,   0ov1,1ov0,2ov2,3ov-,4ov4,5ov5,6ov-,   0ow1,1ow1,2ow2,3ow-,4ow4,5ow5,6ow-,   0ox1,1ox0,2ox2,3ox3,4ox-,5ox5,6ox-,   0oy1,1oy1,2oy2,3oy3,4oy-,5oy5,6oy-,   0oz1,1oz0,2oz2,3oz3,4oz4,5oz-,6oz-,   0pa1,1pa1,2pa2,3pa3,4pa4,5pa-,6pa-,   
sync=63, depth=63
416 symbols (not counting identity)

0a0,1a0,2a2,3a3,4a4,5a5,6a6,   0b1,1b-,2b2,3b3,4b4,5b5,6b6,   0c-,1c2,2c0,3c1,4c4,5c5,6c6,   0d-,1d3,2d0,3d-,4d4,5d5,6d6,   0e-,1e0,2e-,3e4,4e2,5e3,6e6,   0f-,1f2,2f-,3f0,4f5,5f-,6f6,   0g-,1g2,2g-,3g0,4g-,5g4,6g5,   0h-,1h2,2h-,3h0,4h-,5h6,6h-,   
sync=63, depth=68
abcabdbebcabdbfbdbgbdbebcabdbfbdbhbdbebdfbg(c+d)bdecabdfbdhbdefgeca
abcabdbebcabdbfbdbgbdbebcabdbfbdbhbdbebdfbg(c+d)bdecabdfbh(c+d)bdefgeca
abcabdbebcabdbfbdbgbdbebcabdbfbdbhbdbebdfbg(c+d)bdecabf(c+d)bdhbdefgeca
abcabdbebcabdbfbdbgbdbebcabdbfbdbhbdbebdfbg(c+d)bdecabf(c+d)bh(c+d)bdefgeca
abcabdbebcabdbfbdbgbdbebcabdbfbdbhbdbebdfbdgbdecabdfbdhbdefgeca
abcabdbebcabdbfbdbgbdbebcabdbfbdbhbdbebdfbdgbdecabdfbh(c+d)bdefgeca
abcabdbebcabdbfbdbgbdbebcabdbfbdbhbdbebdfbdgbdecabf(c+d)bdhbdefgeca
abcabdbebcabdbfbdbgbdbebcabdbfbdbhbdbebdfbdgbdecabf(c+d)bh(c+d)bdefgeca
abcabdbebcabdbfbdbgbdbebcabdbfbdbhbdbebf(c+d)bg(c+d)bdecabdfbdhbdefgeca
abcabdbebcabdbfbdbgbdbebcabdbfbdbhbdbebf(c+d)bg(c+d)bdecabdfbh(c+d)bdefgeca
abcabdbebcabdbfbdbgbdbebcabdbfbdbhbdbebf(c+d)bg(c+d)bdecabf(c+d)bdhbdefgeca
abcabdbebcabdbfbdbgbdbebcabdbfbdbhbdbebf(c+d)bg(c+d)bdecabf(c+d)bh(c+d)bdefgeca
abcabdbebcabdbfbdbgbdbebcabdbfbdbhbdbebf(c+d)bdgbdecabdfbdhbdefgeca
abcabdbebcabdbfbdbgbdbebcabdbfbdbhbdbebf(c+d)bdgbdecabdfbh(c+d)bdefgeca
abcabdbebcabdbfbdbgbdbebcabdbfbdbhbdbebf(c+d)bdgbdecabf(c+d)bdhbdefgeca
abcabdbebcabdbfbdbgbdbebcabdbfbdbhbdbebf(c+d)bdgbdecabf(c+d)bh(c+d)bdefgeca
81 words
0a0,1a0,2a2,3a3,4a4,5a5,6a6,   0b1,1b-,2b2,3b3,4b4,5b5,6b6,   0c-,1c2,2c0,3c1,4c4,5c5,6c6,   0d-,1d3,2d0,3d-,4d4,5d5,6d6,   0e-,1e0,2e-,3e4,4e2,5e3,6e6,   0f-,1f2,2f-,3f0,4f5,5f-,6f6,   0g-,1g2,2g-,3g0,4g-,5g4,6g5,   0h-,1h2,2h-,3h0,4h-,5h6,6h-,   0i0,1i1,2i2,3i3,4i4,5i5,6i6,   0j-,1j-,2j2,3j3,4j4,5j5,6j0,   0k2,1k2,2k-,3k-,4k4,5k5,6k0,   0l2,1l3,2l-,3l-,4l4,5l5,6l0,   0m4,1m4,2m2,3m3,4m-,5m-,6m0,   0n2,1n2,2n4,3n5,4n-,5n-,6n0,   0o-,1o-,2o2,3o3,4o4,5o5,6o1,   0p2,1p2,2p-,3p-,4p4,5p5,6p1,   0q2,1q3,2q-,3q-,4q4,5q5,6q1,   0r4,1r4,2r2,3r3,4r-,5r-,6r1,   0s2,1s2,2s4,3s5,4s-,5s-,6s1,   0t-,1t-,2t0,3t1,4t4,5t5,6t2,   0u0,1u0,2u-,3u-,4u4,5u5,6u2,   0v1,1v0,2v-,3v-,4v4,5v5,6v2,   0w0,1w1,2w-,3w-,4w4,5w5,6w2,   0x0,1x0,2x4,3x5,4x-,5x-,6x2,   0y0,1y1,2y4,3y5,4y-,5y-,6y2,   0z-,1z-,2z0,3z1,4z4,5z5,6z3,   0aa0,1aa0,2aa-,3aa-,4aa4,5aa5,6aa3,   0ab1,1ab0,2ab-,3ab-,4ab4,5ab5,6ab3,   0ac0,1ac1,2ac-,3ac-,4ac4,5ac5,6ac3,   0ad0,1ad0,2ad4,3ad5,4ad-,5ad-,6ad3,   0ae0,1ae1,2ae4,3ae5,4ae-,5ae-,6ae3,   0af0,1af0,2af2,3af3,4af-,5af-,6af4,   0ag1,1ag0,2ag2,3ag3,4ag-,5ag-,6ag4,   0ah0,1ah1,2ah2,3ah3,4ah-,5ah-,6ah4,   0ai0,1ai0,2ai2,3ai3,4ai-,5ai-,6ai5,   0aj1,1aj0,2aj2,3aj3,4aj-,5aj-,6aj5,   0ak0,1ak1,2ak2,3ak3,4ak-,5ak-,6ak5,   0al-,1al-,2al2,3al3,4al4,5al0,6al6,   0am2,1am2,2am-,3am-,4am4,5am0,6am6,   0an2,1an3,2an-,3an-,4an4,5an0,6an6,   0ao2,1ao2,2ao-,3ao4,4ao-,5ao0,6ao6,   0ap-,1ap-,2ap2,3ap3,4ap4,5ap1,6ap6,   0aq2,1aq2,2aq-,3aq-,4aq4,5aq1,6aq6,   0ar2,1ar3,2ar-,3ar-,4ar4,5ar1,6ar6,   0as2,1as2,2as-,3as4,4as-,5as1,6as6,   0at-,1at0,2at-,3at4,4at3,5at2,6at6,   0au-,1au-,2au0,3au1,4au4,5au2,6au6,   0av0,1av0,2av-,3av-,4av4,5av2,6av6,   0aw1,1aw0,2aw-,3aw-,4aw4,5aw2,6aw6,   0ax0,1ax1,2ax-,3ax-,4ax4,5ax2,6ax6,   0ay-,1ay-,2ay0,3ay1,4ay4,5ay3,6ay6,   0az0,1az0,2az-,3az-,4az4,5az3,6az6,   0ba1,1ba0,2ba-,3ba-,4ba4,5ba3,6ba6,   0bb0,1bb1,2bb-,3bb-,4bb4,5bb3,6bb6,   0bc-,1bc-,2bc2,3bc3,4bc0,5bc4,6bc6,   0bd2,1bd2,2bd-,3bd-,4bd0,5bd4,6bd6,   0be2,1be3,2be-,3be-,4be0,5be4,6be6,   0bf-,1bf-,2bf2,3bf3,4bf1,5bf4,6bf6,   0bg-,1bg-,2bg0,3bg1,4bg2,5bg4,6bg6,   0bh0,1bh0,2bh-,3bh-,4bh2,5bh4,6bh6,   0bi1,1bi0,2bi-,3bi-,4bi2,5bi4,6bi6,   0bj0,1bj1,2bj-,3bj-,4bj2,5bj4,6bj6,   0bk2,1bk2,2bk-,3bk0,4bk-,5bk4,6bk6,   0bl2,1bl3,2bl-,3bl0,4bl-,5bl4,6bl6,   0bm-,1bm2,2bm0,3bm1,4bm-,5bm4,6bm6,   0bn2,1bn2,2bn-,3bn1,4bn-,5bn4,6bn6,   0bo2,1bo3,2bo-,3bo1,4bo-,5bo4,6bo6,   0bp0,1bp0,2bp-,3bp2,4bp-,5bp4,6bp6,   0bq1,1bq0,2bq-,3bq2,4bq-,5bq4,6bq6,   0br0,1br1,2br-,3br2,4br-,5br4,6br6,   0bs1,1bs1,2bs-,3bs2,4bs-,5bs4,6bs6,   0bt-,1bt0,2bt2,3bt3,4bt-,5bt4,6bt6,   0bu-,1bu1,2bu2,3bu3,4bu-,5bu4,6bu6,   0bv0,1bv-,2bv2,3bv3,4bv-,5bv4,6bv6,   0bw1,1bw-,2bw2,3bw3,4bw-,5bw4,6bw6,   0bx0,1bx0,2bx-,3bx3,4bx-,5bx4,6bx6,   0by1,1by0,2by-,3by3,4by-,5by4,6by6,   0bz0,1bz1,2bz-,3bz3,4bz-,5bz4,6bz6,   0ca1,1ca1,2ca-,3ca3,4ca-,5ca4,6ca6,   0cb2,1cb2,2cb0,3cb-,4cb-,5cb4,6cb6,   0cc2,1cc3,2cc0,3cc-,4cc-,5cc4,6cc6,   0cd0,1cd0,2cd2,3cd-,4cd-,5cd4,6cd6,   0ce1,1ce0,2ce2,3ce-,4ce-,5ce4,6ce6,   0cf0,1cf1,2cf2,3cf-,4cf-,5cf4,6cf6,   0cg-,1cg-,2cg2,3cg3,4cg0,5cg5,6cg6,   0ch2,1ch2,2ch-,3ch-,4ch0,5ch5,6ch6,   0ci2,1ci3,2ci-,3ci-,4ci0,5ci5,6ci6,   0cj-,1cj-,2cj2,3cj3,4cj1,5cj5,6cj6,   0ck-,1ck-,2ck0,3ck1,4ck2,5ck5,6ck6,   0cl0,1cl0,2cl-,3cl-,4cl2,5cl5,6cl6,   0cm1,1cm0,2cm-,3cm-,4cm2,5cm5,6cm6,   0cn0,1cn1,2cn-,3cn-,4cn2,5cn5,6cn6,   0co-,1co-,2co2,3co0,4co4,5co5,6co6,   0cp-,1cp2,2cp-,3cp0,4cp4,5cp5,6cp6,   0cq-,1cq3,2cq-,3cq0,4cq4,5cq5,6cq6,   0cr2,1cr-,2cr-,3cr0,4cr4,5cr5,6cr6,   0cs-,1cs-,2cs2,3cs1,4cs4,5cs5,6cs6,   0ct-,1ct3,2ct-,3ct1,4ct4,5ct5,6ct6,   0cu2,1cu-,2cu-,3cu1,4cu4,5cu5,6cu6,   0cv-,1cv-,2cv0,3cv2,4cv4,5cv5,6cv6,   0cw-,1cw0,2cw-,3cw2,4cw4,5cw5,6cw6,   0cx-,1cx1,2cx-,3cx2,4cx4,5cx5,6cx6,   0cy0,1cy-,2cy-,3cy2,4cy4,5cy5,6cy6,   0cz1,1cz-,2cz-,3cz2,4cz4,5cz5,6cz6,   0da-,1da-,2da0,3da3,4da4,5da5,6da6,   0db2,1db-,2db0,3db-,4db4,5db5,6db6,   0dc1,1dc0,2dc-,3dc-,4dc4,5dc5,6dc6,   0dd2,1dd0,2dd-,3dd-,4dd4,5dd5,6dd6,   0de2,1de1,2de-,3de-,4de4,5de5,6de6,   0df0,1df2,2df-,3df-,4df4,5df5,6df6,   0dg1,1dg2,2dg-,3dg-,4dg4,5dg5,6dg6,   0dh2,1dh2,2dh-,3dh-,4dh4,5dh5,6dh6,   0di0,1di3,2di-,3di-,4di4,5di5,6di6,   0dj1,1dj3,2dj-,3dj-,4dj4,5dj5,6dj6,   0dk2,1dk3,2dk-,3dk-,4dk4,5dk5,6dk6,   0dl2,1dl2,2dl-,3dl0,4dl-,5dl5,6dl6,   0dm2,1dm3,2dm-,3dm0,4dm-,5dm5,6dm6,   0dn2,1dn2,2dn-,3dn1,4dn-,5dn5,6dn6,   0do2,1do3,2do-,3do1,4do-,5do5,6do6,   0dp0,1dp0,2dp-,3dp2,4dp-,5dp5,6dp6,   0dq1,1dq0,2dq-,3dq2,4dq-,5dq5,6dq6,   0dr0,1dr1,2dr-,3dr2,4dr-,5dr5,6dr6,   0ds1,1ds1,2ds-,3ds2,4ds-,5ds5,6ds6,   0dt1,1dt0,2dt-,3dt3,4dt-,5dt5,6dt6,   0du1,1du1,2du-,3du3,4du-,5du5,6du6,   0dv2,1dv2,2dv0,3dv-,4dv-,5dv5,6dv6,   0dw2,1dw3,2dw0,3dw-,4dw-,5dw5,6dw6,   0dx1,1dx0,2dx2,3dx-,4dx-,5dx5,6dx6,   0dy2,1dy2,2dy-,3dy4,4dy0,5dy-,6dy6,   0dz2,1dz2,2dz-,3dz0,4dz4,5dz-,6dz6,   0ea2,1ea3,2ea-,3ea0,4ea4,5ea-,6ea6,   0eb2,1eb2,2eb-,3eb1,4eb4,5eb-,6eb6,   0ec2,1ec3,2ec-,3ec1,4ec4,5ec-,6ec6,   0ed0,1ed0,2ed-,3ed2,4ed4,5ed-,6ed6,   0ee1,1ee0,2ee-,3ee2,4ee4,5ee-,6ee6,   0ef0,1ef1,2ef-,3ef2,4ef4,5ef-,6ef6,   0eg1,1eg0,2eg-,3eg3,4eg4,5eg-,6eg6,   0eh2,1eh2,2eh0,3eh-,4eh4,5eh-,6eh6,   0ei2,1ei3,2ei0,3ei-,4ei4,5ei-,6ei6,   0ej1,1ej0,2ej2,3ej-,4ej4,5ej-,6ej6,   0ek1,1ek0,2ek2,3ek3,4ek-,5ek-,6ek6,   0el2,1el2,2el0,3el4,4el-,5el-,6el6,   0em4,1em4,2em2,3em3,4em-,5em0,6em-,   0en2,1en2,2en4,3en5,4en-,5en0,6en-,   0eo4,1eo4,2eo2,3eo3,4eo-,5eo1,6eo-,   0ep2,1ep2,2ep4,3ep5,4ep-,5ep1,6ep-,   0eq0,1eq0,2eq4,3eq5,4eq-,5eq2,6eq-,   0er0,1er1,2er4,3er5,4er-,5er2,6er-,   0es0,1es0,2es4,3es5,4es-,5es3,6es-,   0et0,1et1,2et4,3et5,4et-,5et3,6et-,   0eu0,1eu0,2eu2,3eu3,4eu-,5eu4,6eu-,   0ev1,1ev0,2ev2,3ev3,4ev-,5ev4,6ev-,   0ew0,1ew1,2ew2,3ew3,4ew-,5ew4,6ew-,   0ex2,1ex2,2ex-,3ex0,4ex4,5ex5,6ex-,   0ey2,1ey3,2ey-,3ey0,4ey4,5ey5,6ey-,   0ez2,1ez2,2ez-,3ez1,4ez4,5ez5,6ez-,   0fa2,1fa3,2fa-,3fa1,4fa4,5fa5,6fa-,   0fb0,1fb0,2fb-,3fb2,4fb4,5fb5,6fb-,   0fc1,1fc0,2fc-,3fc2,4fc4,5fc5,6fc-,   0fd0,1fd1,2fd-,3fd2,4fd4,5fd5,6fd-,   0fe1,1fe0,2fe-,3fe3,4fe4,5fe5,6fe-,   0ff2,1ff2,2ff0,3ff-,4ff4,5ff5,6ff-,   0fg2,1fg3,2fg0,3fg-,4fg4,5fg5,6fg-,   0fh1,1fh0,2fh2,3fh-,4fh4,5fh5,6fh-,   0fi1,1fi0,2fi2,3fi3,4fi-,5fi5,6fi-,   0fj4,1fj4,2fj2,3fj3,4fj0,5fj-,6fj-,   0fk1,1fk0,2fk2,3fk3,4fk4,5fk-,6fk-,   
sync=63, depth=65
166 symbols (not counting identity)

0a0,1a0,2a2,3a3,4a4,5a5,6a6,7a7,   0b1,1b-,2b2,3b3,4b4,5b5,6b6,7b7,   0c-,1c0,2c2,3c2,4c4,5c5,6c6,7c7,   0d-,1d0,2d4,3d2,4d3,5d5,6d6,7d7,   0e-,1e0,2e-,3e5,4e-,5e2,6e4,7e7,   0f-,1f0,2f-,3f2,4f-,5f6,6f-,7f7,   0g-,1g0,2g-,3g2,4g-,5g-,6g5,7g6,   0h-,1h0,2h-,3h2,4h-,5h-,6h7,7h-,   0i-,1i2,2i-,3i-,4i-,5i-,6i-,7i5,   
sync=102, depth=107
abcbdbdbcbdbdbebdbdbcbdbdbfbdbdbgbdbdbebdbdbcbdbdbfbdbdbhbdbdbebfbgbebdbdbcbdbdbebfbhbiddfddhddefgeddc
1 words
0a0,1a0,2a2,3a3,4a4,5a5,6a6,7a7,   0b1,1b-,2b2,3b3,4b4,5b5,6b6,7b7,   0c-,1c0,2c2,3c2,4c4,5c5,6c6,7c7,   0d-,1d0,2d4,3d2,4d3,5d5,6d6,7d7,   0e-,1e0,2e-,3e5,4e-,5e2,6e4,7e7,   0f-,1f0,2f-,3f2,4f-,5f6,6f-,7f7,   0g-,1g0,2g-,3g2,4g-,5g-,6g5,7g6,   0h-,1h0,2h-,3h2,4h-,5h-,6h7,7h-,   0i-,1i2,2i-,3i-,4i-,5i-,6i-,7i5,   0j0,1j1,2j2,3j3,4j4,5j5,6j6,7j7,   0k-,1k-,2k4,3k3,4k2,5k5,6k6,7k0,   0l-,1l-,2l4,3l4,4l2,5l5,6l6,7l0,   0m-,1m-,2m4,3m2,4m3,5m5,6m6,7m0,   0n-,1n-,2n4,3n4,4n3,5n5,6n6,7n0,   0o-,1o-,2o2,3o2,4o4,5o5,6o6,7o0,   0p-,1p-,2p2,3p3,4p4,5p5,6p6,7p0,   0q-,1q-,2q4,3q3,4q2,5q5,6q6,7q1,   0r-,1r-,2r4,3r4,4r2,5r5,6r6,7r1,   0s-,1s-,2s4,3s2,4s3,5s5,6s6,7s1,   0t-,1t-,2t4,3t4,4t3,5t5,6t6,7t1,   0u-,1u-,2u2,3u2,4u4,5u5,6u6,7u1,   0v-,1v-,2v2,3v3,4v4,5v5,6v6,7v1,   0w-,1w-,2w4,3w3,4w2,5w0,6w6,7w5,   0x-,1x-,2x4,3x4,4x2,5x0,6x6,7x5,   0y-,1y-,2y4,3y2,4y3,5y0,6y6,7y5,   0z-,1z-,2z4,3z4,4z3,5z0,6z6,7z5,   0aa-,1aa-,2aa2,3aa2,4aa4,5aa0,6aa6,7aa5,   0ab-,1ab-,2ab2,3ab3,4ab4,5ab0,6ab6,7ab5,   0ac-,1ac-,2ac4,3ac3,4ac2,5ac1,6ac6,7ac5,   0ad-,1ad-,2ad4,3ad4,4ad2,5ad1,6ad6,7ad5,   0ae-,1ae-,2ae4,3ae2,4ae3,5ae1,6ae6,7ae5,   0af-,1af-,2af4,3af4,4af3,5af1,6af6,7af5,   0ag-,1ag-,2ag2,3ag2,4ag4,5ag1,6ag6,7ag5,   0ah-,1ah-,2ah2,3ah3,4ah4,5ah1,6ah6,7ah5,   0ai0,1ai0,2ai2,3ai3,4ai4,5ai-,6ai-,7ai5,   0aj1,1aj0,2aj2,3aj3,4aj4,5aj-,6aj-,7aj5,   0ak0,1ak1,2ak2,3ak3,4ak4,5ak-,6ak-,7ak5,   0al1,1al1,2al2,3al3,4al4,5al-,6al-,7al5,   0am-,1am-,2am4,3am3,4am2,5am0,6am5,7am6,   0an-,1an-,2an4,3an4,4an2,5an0,6an5,7an6,   0ao-,1ao-,2ao4,3ao2,4ao3,5ao0,6ao5,7ao6,   0ap-,1ap-,2ap4,3ap4,4ap3,5ap0,6ap5,7ap6,   0aq-,1aq-,2aq2,3aq2,4aq4,5aq0,6aq5,7aq6,   0ar-,1ar-,2ar3,3ar2,4ar4,5ar0,6ar5,7ar6,   0as-,1as-,2as2,3as3,4as4,5as0,6as5,7as6,   0at-,1at-,2at3,3at3,4at4,5at0,6at5,7at6,   0au-,1au-,2au4,3au3,4au2,5au1,6au5,7au6,   0av-,1av-,2av4,3av4,4av2,5av1,6av5,7av6,   0aw-,1aw-,2aw4,3aw2,4aw3,5aw1,6aw5,7aw6,   0ax-,1ax-,2ax4,3ax4,4ax3,5ax1,6ax5,7ax6,   0ay-,1ay-,2ay2,3ay2,4ay4,5ay1,6ay5,7ay6,   0az-,1az-,2az3,3az2,4az4,5az1,6az5,7az6,   0ba-,1ba-,2ba2,3ba3,4ba4,5ba1,6ba5,7ba6,   0bb-,1bb-,2bb3,3bb3,4bb4,5bb1,6bb5,7bb6,   0bc0,1bc0,2bc2,3bc3,4bc4,5bc-,6bc-,7bc6,   0bd1,1bd0,2bd2,3bd3,4bd4,5bd-,6bd-,7bd6,   0be0,1be1,2be2,3be3,4be4,5be-,6be-,7be6,   0bf1,1bf1,2bf2,3bf3,4bf4,5bf-,6bf-,7bf6,   0bg-,1bg-,2bg4,3bg3,4bg2,5bg5,6bg0,7bg7,   0bh-,1bh-,2bh4,3bh4,4bh2,5bh5,6bh0,7bh7,   0bi-,1bi-,2bi4,3bi2,4bi3,5bi5,6bi0,7bi7,   0bj-,1bj-,2bj4,3bj4,4bj3,5bj5,6bj0,7bj7,   0bk-,1bk-,2bk2,3bk2,4bk4,5bk5,6bk0,7bk7,   0bl-,1bl-,2bl2,3bl3,4bl4,5bl5,6bl0,7bl7,   0bm-,1bm-,2bm4,3bm3,4bm2,5bm5,6bm1,7bm7,   0bn-,1bn-,2bn4,3bn4,4bn2,5bn5,6bn1,7bn7,   0bo-,1bo-,2bo4,3bo2,4bo3,5bo5,6bo1,7bo7,   0bp-,1bp-,2bp4,3bp4,4bp3,5bp5,6bp1,7bp7,   0bq-,1bq-,2bq2,3bq2,4bq4,5bq5,6bq1,7bq7,   0br-,1br-,2br2,3br3,4br4,5br5,6br1,7br7,   0bs-,1bs-,2bs4,3bs3,4bs2,5bs0,6bs5,7bs7,   0bt-,1bt-,2bt4,3bt4,4bt2,5bt0,6bt5,7bt7,   0bu-,1bu-,2bu4,3bu2,4bu3,5bu0,6bu5,7bu7,   0bv-,1bv-,2bv4,3bv4,4bv3,5bv0,6bv5,7bv7,   0bw-,1bw-,2bw2,3bw2,4bw4,5bw0,6bw5,7bw7,   0bx-,1bx-,2bx2,3bx3,4bx4,5bx0,6bx5,7bx7,   0by-,1by-,2by4,3by3,4by2,5by1,6by5,7by7,   0bz-,1bz-,2bz4,3bz4,4bz2,5bz1,6bz5,7bz7,   0ca-,1ca-,2ca4,3ca2,4ca3,5ca1,6ca5,7ca7,   0cb-,1cb-,2cb4,3cb4,4cb3,5cb1,6cb5,7cb7,   0cc-,1cc-,2cc2,3cc2,4cc4,5cc1,6cc5,7cc7,   0cd-,1cd-,2cd2,3cd3,4cd4,5cd1,6cd5,7cd7,   0ce-,1ce0,2ce4,3ce3,4ce2,5ce-,6ce5,7ce7,   0cf0,1cf0,2cf-,3cf4,4cf2,5cf-,6cf5,7cf7,   0cg1,1cg0,2cg-,3cg4,4cg2,5cg-,6cg5,7cg7,   0ch0,1ch1,2ch-,3ch4,4ch2,5ch-,6ch5,7ch7,   0ci1,1ci1,2ci-,3ci4,4ci2,5ci-,6ci5,7ci7,   0cj-,1cj0,2cj4,3cj2,4cj3,5cj-,6cj5,7cj7,   0ck-,1ck0,2ck2,3ck2,4ck4,5ck-,6ck5,7ck7,   0cl0,1cl0,2cl-,3cl2,4cl4,5cl-,6cl5,7cl7,   0cm1,1cm0,2cm-,3cm2,4cm4,5cm-,6cm5,7cm7,   0cn0,1cn1,2cn-,3cn2,4cn4,5cn-,6cn5,7cn7,   0co1,1co1,2co-,3co2,4co4,5co-,6co5,7co7,   0cp-,1cp0,2cp2,3cp3,4cp4,5cp-,6cp5,7cp7,   0cq-,1cq1,2cq2,3cq3,4cq4,5cq-,6cq5,7cq7,   0cr0,1cr-,2cr2,3cr3,4cr4,5cr-,6cr5,7cr7,   0cs1,1cs-,2cs2,3cs3,4cs4,5cs-,6cs5,7cs7,   0ct0,1ct0,2ct-,3ct3,4ct4,5ct-,6ct5,7ct7,   0cu1,1cu0,2cu-,3cu3,4cu4,5cu-,6cu5,7cu7,   0cv0,1cv1,2cv-,3cv3,4cv4,5cv-,6cv5,7cv7,   0cw1,1cw1,2cw-,3cw3,4cw4,5cw-,6cw5,7cw7,   0cx0,1cx0,2cx2,3cx-,4cx4,5cx-,6cx5,7cx7,   0cy1,1cy0,2cy2,3cy-,4cy4,5cy-,6cy5,7cy7,   0cz0,1cz1,2cz2,3cz-,4cz4,5cz-,6cz5,7cz7,   0da1,1da1,2da2,3da-,4da4,5da-,6da5,7da7,   0db0,1db0,2db2,3db3,4db-,5db-,6db5,7db7,   0dc1,1dc0,2dc2,3dc3,4dc-,5dc-,6dc5,7dc7,   0dd0,1dd1,2dd2,3dd3,4dd-,5dd-,6dd5,7dd7,   0de1,1de1,2de2,3de3,4de-,5de-,6de5,7de7,   0df0,1df0,2df2,3df4,4df-,5df-,6df5,7df7,   0dg1,1dg0,2dg2,3dg4,4dg-,5dg-,6dg5,7dg7,   0dh0,1dh1,2dh2,3dh4,4dh-,5dh-,6dh5,7dh7,   0di1,1di1,2di2,3di4,4di-,5di-,6di5,7di7,   0dj-,1dj-,2dj4,3dj3,4dj2,5dj0,6dj6,7dj7,   0dk-,1dk-,2dk4,3dk4,4dk2,5dk0,6dk6,7dk7,   0dl-,1dl-,2dl4,3dl2,4dl3,5dl0,6dl6,7dl7,   0dm-,1dm-,2dm4,3dm4,4dm3,5dm0,6dm6,7dm7,   0dn-,1dn-,2dn2,3dn2,4dn4,5dn0,6dn6,7dn7,   0do-,1do-,2do2,3do3,4do4,5do0,6do6,7do7,   0dp-,1dp-,2dp4,3dp3,4dp2,5dp1,6dp6,7dp7,   0dq-,1dq-,2dq4,3dq4,4dq2,5dq1,6dq6,7dq7,   0dr-,1dr-,2dr4,3dr2,4dr3,5dr1,6dr6,7dr7,   0ds-,1ds-,2ds4,3ds4,4ds3,5ds1,6ds6,7ds7,   0dt-,1dt-,2dt2,3dt2,4dt4,5dt1,6dt6,7dt7,   0du-,1du-,2du2,3du3,4du4,5du1,6du6,7du7,   0dv-,1dv-,2dv2,3dv1,4dv0,5dv5,6dv6,7dv7,   0dw-,1dw-,2dw4,3dw1,4dw0,5dw5,6dw6,7dw7,   0dx-,1dx-,2dx2,3dx2,4dx0,5dx5,6dx6,7dx7,   0dy-,1dy-,2dy4,3dy2,4dy0,5dy5,6dy6,7dy7,   0dz-,1dz-,2dz2,3dz3,4dz0,5dz5,6dz6,7dz7,   0ea-,1ea-,2ea4,3ea3,4ea0,5ea5,6ea6,7ea7,   0eb-,1eb-,2eb2,3eb4,4eb0,5eb5,6eb6,7eb7,   0ec-,1ec-,2ec4,3ec4,4ec0,5ec5,6ec6,7ec7,   0ed-,1ed-,2ed2,3ed0,4ed1,5ed5,6ed6,7ed7,   0ee-,1ee-,2ee4,3ee0,4ee1,5ee5,6ee6,7ee7,   0ef-,1ef-,2ef2,3ef2,4ef1,5ef5,6ef6,7ef7,   0eg-,1eg-,2eg4,3eg2,4eg1,5eg5,6eg6,7eg7,   0eh-,1eh-,2eh2,3eh3,4eh1,5eh5,6eh6,7eh7,   0ei-,1ei-,2ei4,3ei3,4ei1,5ei5,6ei6,7ei7,   0ej-,1ej-,2ej2,3ej4,4ej1,5ej5,6ej6,7ej7,   0ek-,1ek-,2ek4,3ek4,4ek1,5ek5,6ek6,7ek7,   0el-,1el-,2el0,3el0,4el2,5el5,6el6,7el7,   0em-,1em-,2em1,3em0,4em2,5em5,6em6,7em7,   0en-,1en-,2en4,3en0,4en2,5en5,6en6,7en7,   0eo-,1eo-,2eo0,3eo1,4eo2,5eo5,6eo6,7eo7,   0ep-,1ep-,2ep1,3ep1,4ep2,5ep5,6ep6,7ep7,   0eq-,1eq-,2eq4,3eq1,4eq2,5eq5,6eq6,7eq7,   0er-,1er-,2er0,3er3,4er2,5er5,6er6,7er7,   0es-,1es-,2es1,3es3,4es2,5es5,6es6,7es7,   0et-,1et-,2et4,3et3,4et2,5et5,6et6,7et7,   0eu-,1eu0,2eu-,3eu3,4eu2,5eu5,6eu6,7eu7,   0ev-,1ev-,2ev0,3ev4,4ev2,5ev5,6ev6,7ev7,   0ew-,1ew-,2ew1,3ew4,4ew2,5ew5,6ew6,7ew7,   0ex-,1ex-,2ex4,3ex4,4ex2,5ex5,6ex6,7ex7,   0ey-,1ey0,2ey-,3ey4,4ey2,5ey5,6ey6,7ey7,   0ez-,1ez1,2ez-,3ez4,4ez2,5ez5,6ez6,7ez7,   0fa0,1fa-,2fa-,3fa4,4fa2,5fa5,6fa6,7fa7,   0fb1,1fb-,2fb-,3fb4,4fb2,5fb5,6fb6,7fb7,   0fc-,1fc0,2fc4,3fc-,4fc2,5fc5,6fc6,7fc7,   0fd0,1fd0,2fd-,3fd-,4fd2,5fd5,6fd6,7fd7,   0fe1,1fe0,2fe-,3fe-,4fe2,5fe5,6fe6,7fe7,   0ff0,1ff1,2ff-,3ff-,4ff2,5ff5,6ff6,7ff7,   0fg1,1fg1,2fg-,3fg-,4fg2,5fg5,6fg6,7fg7,   0fh-,1fh-,2fh0,3fh0,4fh3,5fh5,6fh6,7fh7,   0fi-,1fi-,2fi1,3fi0,4fi3,5fi5,6fi6,7fi7,   0fj-,1fj-,2fj4,3fj0,4fj3,5fj5,6fj6,7fj7,   0fk-,1fk-,2fk0,3fk1,4fk3,5fk5,6fk6,7fk7,   0fl-,1fl-,2fl1,3fl1,4fl3,5fl5,6fl6,7fl7,   0fm-,1fm-,2fm4,3fm1,4fm3,5fm5,6fm6,7fm7,   0fn-,1fn-,2fn0,3fn2,4fn3,5fn5,6fn6,7fn7,   0fo-,1fo-,2fo1,3fo2,4fo3,5fo5,6fo6,7fo7,   0fp-,1fp-,2fp0,3fp4,4fp3,5fp5,6fp6,7fp7,   0fq-,1fq-,2fq1,3fq4,4fq3,5fq5,6fq6,7fq7,   0fr-,1fr-,2fr4,3fr4,4fr3,5fr5,6fr6,7fr7,   0fs-,1fs0,2fs-,3fs4,4fs3,5fs5,6fs6,7fs7,   0ft-,1ft-,2ft0,3ft0,4ft4,5ft5,6ft6,7ft7,   0fu-,1fu-,2fu1,3fu0,4fu4,5fu5,6fu6,7fu7,   0fv-,1fv-,2fv2,3fv0,4fv4,5fv5,6fv6,7fv7,   0fw-,1fw-,2fw0,3fw1,4fw4,5fw5,6fw6,7fw7,   0fx-,1fx-,2fx1,3fx1,4fx4,5fx5,6fx6,7fx7,   0fy-,1fy-,2fy2,3fy1,4fy4,5fy5,6fy6,7fy7,   0fz-,1fz-,2fz0,3fz2,4fz4,5fz5,6fz6,7fz7,   0ga-,1ga-,2ga1,3ga2,4ga4,5ga5,6ga6,7ga7,   0gb-,1gb1,2gb-,3gb2,4gb4,5gb5,6gb6,7gb7,   0gc0,1gc-,2gc-,3gc2,4gc4,5gc5,6gc6,7gc7,   0gd1,1gd-,2gd-,3gd2,4gd4,5gd5,6gd6,7gd7,   0ge-,1ge-,2ge0,3ge3,4ge4,5ge5,6ge6,7ge7,   0gf-,1gf-,2gf1,3gf3,4gf4,5gf5,6gf6,7gf7,   0gg1,1gg0,2gg-,3gg-,4gg4,5gg5,6gg6,7gg7,   0gh1,1gh1,2gh-,3gh-,4gh4,5gh5,6gh6,7gh7,   0gi0,1gi0,2gi-,3gi2,4gi-,5gi5,6gi6,7gi7,   0gj1,1gj0,2gj-,3gj2,4gj-,5gj5,6gj6,7gj7,   0gk0,1gk1,2gk-,3gk2,4gk-,5gk5,6gk6,7gk7,   0gl1,1gl1,2gl-,3gl2,4gl-,5gl5,6gl6,7gl7,   0gm-,1gm0,2gm4,3gm3,4gm-,5gm5,6gm6,7gm7,   0gn1,1gn0,2gn-,3gn3,4gn-,5gn5,6gn6,7gn7,   0go1,1go1,2go-,3go3,4go-,5go5,6go6,7go7,   0gp-,1gp0,2gp2,3gp4,4gp-,5gp5,6gp6,7gp7,   0gq-,1gq1,2gq2,3gq4,4gq-,5gq5,6gq6,7gq7,   0gr0,1gr-,2gr2,3gr4,4gr-,5gr5,6gr6,7gr7,   0gs1,1gs-,2gs2,3gs4,4gs-,5gs5,6gs6,7gs7,   0gt0,1gt0,2gt-,3gt4,4gt-,5gt5,6gt6,7gt7,   0gu1,1gu0,2gu-,3gu4,4gu-,5gu5,6gu6,7gu7,   0gv0,1gv1,2gv-,3gv4,4gv-,5gv5,6gv6,7gv7,   0gw1,1gw1,2gw-,3gw4,4gw-,5gw5,6gw6,7gw7,   0gx1,1gx0,2gx2,3gx-,4gx-,5gx5,6gx6,7gx7,   0gy1,1gy1,2gy2,3gy-,4gy-,5gy5,6gy6,7gy7,   0gz-,1gz0,2gz4,3gz3,4gz2,5gz-,6gz6,7gz7,   0ha0,1ha0,2ha-,3ha4,4ha2,5ha-,6ha6,7ha7,   0hb1,1hb0,2hb-,3hb4,4hb2,5hb-,6hb6,7hb7,   0hc0,1hc1,2hc-,3hc4,4hc2,5hc-,6hc6,7hc7,   0hd1,1hd1,2hd-,3hd4,4hd2,5hd-,6hd6,7hd7,   0he0,1he0,2he-,3he2,4he4,5he-,6he6,7he7,   0hf1,1hf0,2hf-,3hf2,4hf4,5hf-,6hf6,7hf7,   0hg0,1hg1,2hg-,3hg2,4hg4,5hg-,6hg6,7hg7,   0hh1,1hh1,2hh-,3hh2,4hh4,5hh-,6hh6,7hh7,   0hi1,1hi0,2hi-,3hi3,4hi4,5hi-,6hi6,7hi7,   0hj1,1hj1,2hj-,3hj3,4hj4,5hj-,6hj6,7hj7,   0hk1,1hk0,2hk2,3hk-,4hk4,5hk-,6hk6,7hk7,   0hl1,1hl1,2hl2,3hl-,4hl4,5hl-,6hl6,7hl7,   0hm1,1hm0,2hm2,3hm3,4hm-,5hm-,6hm6,7hm7,   0hn1,1hn1,2hn2,3hn3,4hn-,5hn-,6hn6,7hn7,   0ho0,1ho0,2ho2,3ho4,4ho-,5ho-,6ho6,7ho7,   0hp1,1hp0,2hp2,3hp4,4hp-,5hp-,6hp6,7hp7,   0hq0,1hq1,2hq2,3hq4,4hq-,5hq-,6hq6,7hq7,   0hr1,1hr1,2hr2,3hr4,4hr-,5hr-,6hr6,7hr7,   0hs-,1hs0,2hs4,3hs3,4hs2,5hs5,6hs-,7hs7,   0ht0,1ht0,2ht-,3ht4,4ht2,5ht5,6ht-,7ht7,   0hu1,1hu0,2hu-,3hu4,4hu2,5hu5,6hu-,7hu7,   0hv0,1hv1,2hv-,3hv4,4hv2,5hv5,6hv-,7hv7,   0hw1,1hw1,2hw-,3hw4,4hw2,5hw5,6hw-,7hw7,   0hx0,1hx0,2hx-,3hx2,4hx4,5hx5,6hx-,7hx7,   0hy1,1hy0,2hy-,3hy2,4hy4,5hy5,6hy-,7hy7,   0hz0,1hz1,2hz-,3hz2,4hz4,5hz5,6hz-,7hz7,   0ia1,1ia1,2ia-,3ia2,4ia4,5ia5,6ia-,7ia7,   0ib1,1ib0,2ib-,3ib3,4ib4,5ib5,6ib-,7ib7,   0ic1,1ic1,2ic-,3ic3,4ic4,5ic5,6ic-,7ic7,   0id1,1id0,2id2,3id-,4id4,5id5,6id-,7id7,   0ie1,1ie1,2ie2,3ie-,4ie4,5ie5,6ie-,7ie7,   0if1,1if0,2if2,3if3,4if-,5if5,6if-,7if7,   0ig1,1ig1,2ig2,3ig3,4ig-,5ig5,6ig-,7ig7,   0ih0,1ih0,2ih2,3ih4,4ih-,5ih5,6ih-,7ih7,   0ii1,1ii0,2ii2,3ii4,4ii-,5ii5,6ii-,7ii7,   0ij0,1ij1,2ij2,3ij4,4ij-,5ij5,6ij-,7ij7,   0ik1,1ik1,2ik2,3ik4,4ik-,5ik5,6ik-,7ik7,   0il1,1il0,2il2,3il3,4il4,5il-,6il-,7il7,   0im1,1im1,2im2,3im3,4im4,5im-,6im-,7im7,   0in0,1in0,2in2,3in3,4in4,5in-,6in5,7in-,   0io1,1io0,2io2,3io3,4io4,5io-,6io5,7io-,   0ip0,1ip1,2ip2,3ip3,4ip4,5ip-,6ip5,7ip-,   0iq1,1iq1,2iq2,3iq3,4iq4,5iq-,6iq5,7iq-,   0ir-,1ir0,2ir4,3ir3,4ir2,5ir5,6ir6,7ir-,   0is0,1is0,2is-,3is4,4is2,5is5,6is6,7is-,   0it1,1it0,2it-,3it4,4it2,5it5,6it6,7it-,   0iu0,1iu1,2iu-,3iu4,4iu2,5iu5,6iu6,7iu-,   0iv1,1iv1,2iv-,3iv4,4iv2,5iv5,6iv6,7iv-,   0iw0,1iw0,2iw-,3iw2,4iw4,5iw5,6iw6,7iw-,   0ix1,1ix0,2ix-,3ix2,4ix4,5ix5,6ix6,7ix-,   0iy0,1iy1,2iy-,3iy2,4iy4,5iy5,6iy6,7iy-,   0iz1,1iz1,2iz-,3iz2,4iz4,5iz5,6iz6,7iz-,   0ja1,1ja0,2ja-,3ja3,4ja4,5ja5,6ja6,7ja-,   0jb1,1jb1,2jb-,3jb3,4jb4,5jb5,6jb6,7jb-,   0jc1,1jc0,2jc2,3jc-,4jc4,5jc5,6jc6,7jc-,   0jd1,1jd1,2jd2,3jd-,4jd4,5jd5,6jd6,7jd-,   0je1,1je0,2je2,3je3,4je-,5je5,6je6,7je-,   0jf1,1jf1,2jf2,3jf3,4jf-,5jf5,6jf6,7jf-,   0jg0,1jg0,2jg2,3jg4,4jg-,5jg5,6jg6,7jg-,   0jh1,1jh0,2jh2,3jh4,4jh-,5jh5,6jh6,7jh-,   0ji0,1ji1,2ji2,3ji4,4ji-,5ji5,6ji6,7ji-,   0jj1,1jj1,2jj2,3jj4,4jj-,5jj5,6jj6,7jj-,   0jk1,1jk0,2jk2,3jk3,4jk4,5jk-,6jk6,7jk-,   0jl1,1jl1,2jl2,3jl3,4jl4,5jl-,6jl6,7jl-,   0jm1,1jm0,2jm2,3jm3,4jm4,5jm5,6jm-,7jm-,   0jn1,1jn1,2jn2,3jn3,4jn4,5jn5,6jn-,7jn-,   
sync=102, depth=105
273 symbols (not counting identity)

0a0,1a0,2a2,3a3,4a4,5a5,6a6,7a7,   0b1,1b-,2b2,3b3,4b4,5b5,6b6,7b7,   0c-,1c0,2c2,3c2,4c4,5c5,6c6,7c7,   0d-,1d0,2d4,3d2,4d3,5d5,6d6,7d7,   0e-,1e0,2e-,3e5,4e-,5e2,6e4,7e7,   0f-,1f0,2f-,3f2,4f-,5f6,6f-,7f7,   0g-,1g0,2g-,3g2,4g-,5g-,6g5,7g6,   0h-,1h0,2h-,3h2,4h-,5h-,6h7,7h-,   0i-,1i5,2i-,3i-,4i-,5i-,6i-,7i2,   
sync=102, depth=107
abcbdbdbcbdbdbebdbdbcbdbdbfbdbdbgbdbdbebdbdbcbdbdbfbdbdbhbdbdbebfbgbebdbdbcbdbdbebfbhbiddfddhddefgeddc
1 words
0a0,1a0,2a2,3a3,4a4,5a5,6a6,7a7,   0b1,1b-,2b2,3b3,4b4,5b5,6b6,7b7,   0c-,1c0,2c2,3c2,4c4,5c5,6c6,7c7,   0d-,1d0,2d4,3d2,4d3,5d5,6d6,7d7,   0e-,1e0,2e-,3e5,4e-,5e2,6e4,7e7,   0f-,1f0,2f-,3f2,4f-,5f6,6f-,7f7,   0g-,1g0,2g-,3g2,4g-,5g-,6g5,7g6,   0h-,1h0,2h-,3h2,4h-,5h-,6h7,7h-,   0i-,1i5,2i-,3i-,4i-,5i-,6i-,7i2,   0j0,1j1,2j2,3j3,4j4,5j5,6j6,7j7,   0k-,1k-,2k4,3k3,4k2,5k5,6k6,7k0,   0l-,1l-,2l4,3l4,4l2,5l5,6l6,7l0,   0m-,1m-,2m4,3m2,4m3,5m5,6m6,7m0,   0n-,1n-,2n4,3n4,4n3,5n5,6n6,7n0,   0o-,1o-,2o2,3o2,4o4,5o5,6o6,7o0,   0p-,1p-,2p2,3p3,4p4,5p5,6p6,7p0,   0q-,1q-,2q4,3q3,4q2,5q5,6q6,7q1,   0r-,1r-,2r4,3r4,4r2,5r5,6r6,7r1,   0s-,1s-,2s4,3s2,4s3,5s5,6s6,7s1,   0t-,1t-,2t4,3t4,4t3,5t5,6t6,7t1,   0u-,1u-,2u2,3u2,4u4,5u5,6u6,7u1,   0v-,1v-,2v2,3v3,4v4,5v5,6v6,7v1,   0w-,1w-,2w4,3w3,4w2,5w0,6w6,7w5,   0x-,1x-,2x4,3x4,4x2,5x0,6x6,7x5,   0y-,1y-,2y4,3y2,4y3,5y0,6y6,7y5,   0z-,1z-,2z4,3z4,4z3,5z0,6z6,7z5,   0aa-,1aa-,2aa2,3aa2,4aa4,5aa0,6aa6,7aa5,   0ab-,1ab-,2ab2,3ab3,4ab4,5ab0,6ab6,7ab5,   0ac-,1ac-,2ac4,3ac3,4ac2,5ac1,6ac6,7ac5,   0ad-,1ad-,2ad4,3ad4,4ad2,5ad1,6ad6,7ad5,   0ae-,1ae-,2ae4,3ae2,4ae3,5ae1,6ae6,7ae5,   0af-,1af-,2af4,3af4,4af3,5af1,6af6,7af5,   0ag-,1ag-,2ag2,3ag2,4ag4,5ag1,6ag6,7ag5,   0ah-,1ah-,2ah2,3ah3,4ah4,5ah1,6ah6,7ah5,   0ai0,1ai0,2ai2,3ai3,4ai4,5ai-,6ai-,7ai5,   0aj1,1aj0,2aj2,3aj3,4aj4,5aj-,6aj-,7aj5,   0ak0,1ak1,2ak2,3ak3,4ak4,5ak-,6ak-,7ak5,   0al1,1al1,2al2,3al3,4al4,5al-,6al-,7al5,   0am-,1am-,2am4,3am3,4am2,5am0,6am5,7am6,   0an-,1an-,2an4,3an4,4an2,5an0,6an5,7an6,   0ao-,1ao-,2ao4,3ao2,4ao3,5ao0,6ao5,7ao6,   0ap-,1ap-,2ap4,3ap4,4ap3,5ap0,6ap5,7ap6,   0aq-,1aq-,2aq2,3aq2,4aq4,5aq0,6aq5,7aq6,   0ar-,1ar-,2ar3,3ar2,4ar4,5ar0,6ar5,7ar6,   0as-,1as-,2as2,3as3,4as4,5as0,6as5,7as6,   0at-,1at-,2at3,3at3,4at4,5at0,6at5,7at6,   0au-,1au-,2au4,3au3,4au2,5au1,6au5,7au6,   0av-,1av-,2av4,3av4,4av2,5av1,6av5,7av6,   0aw-,1aw-,2aw4,3aw2,4aw3,5aw1,6aw5,7aw6,   0ax-,1ax-,2ax4,3ax4,4ax3,5ax1,6ax5,7ax6,   0ay-,1ay-,2ay2,3ay2,4ay4,5ay1,6ay5,7ay6,   0az-,1az-,2az3,3az2,4az4,5az1,6az5,7az6,   0ba-,1ba-,2ba2,3ba3,4ba4,5ba1,6ba5,7ba6,   0bb-,1bb-,2bb3,3bb3,4bb4,5bb1,6bb5,7bb6,   0bc0,1bc0,2bc2,3bc3,4bc4,5bc-,6bc-,7bc6,   0bd1,1bd0,2bd2,3bd3,4bd4,5bd-,6bd-,7bd6,   0be0,1be1,2be2,3be3,4be4,5be-,6be-,7be6,   0bf1,1bf1,2bf2,3bf3,4bf4,5bf-,6bf-,7bf6,   0bg-,1bg-,2bg4,3bg3,4bg2,5bg5,6bg0,7bg7,   0bh-,1bh-,2bh4,3bh4,4bh2,5bh5,6bh0,7bh7,   0bi-,1bi-,2bi4,3bi2,4bi3,5bi5,6bi0,7bi7,   0bj-,1bj-,2bj4,3bj4,4bj3,5bj5,6bj0,7bj7,   0bk-,1bk-,2bk2,3bk2,4bk4,5bk5,6bk0,7bk7,   0bl-,1bl-,2bl2,3bl3,4bl4,5bl5,6bl0,7bl7,   0bm-,1bm-,2bm4,3bm3,4bm2,5bm5,6bm1,7bm7,   0bn-,1bn-,2bn4,3bn4,4bn2,5bn5,6bn1,7bn7,   0bo-,1bo-,2bo4,3bo2,4bo3,5bo5,6bo1,7bo7,   0bp-,1bp-,2bp4,3bp4,4bp3,5bp5,6bp1,7bp7,   0bq-,1bq-,2bq2,3bq2,4bq4,5bq5,6bq1,7bq7,   0br-,1br-,2br2,3br3,4br4,5br5,6br1,7br7,   0bs-,1bs-,2bs4,3bs3,4bs2,5bs0,6bs5,7bs7,   0bt-,1bt-,2bt4,3bt4,4bt2,5bt0,6bt5,7bt7,   0bu-,1bu-,2bu4,3bu2,4bu3,5bu0,6bu5,7bu7,   0bv-,1bv-,2bv4,3bv4,4bv3,5bv0,6bv5,7bv7,   0bw-,1bw-,2bw2,3bw2,4bw4,5bw0,6bw5,7bw7,   0bx-,1bx-,2bx2,3bx3,4bx4,5bx0,6bx5,7bx7,   0by-,1by-,2by4,3by3,4by2,5by1,6by5,7by7,   0bz-,1bz-,2bz4,3bz4,4bz2,5bz1,6bz5,7bz7,   0ca-,1ca-,2ca4,3ca2,4ca3,5ca1,6ca5,7ca7,   0cb-,1cb-,2cb4,3cb4,4cb3,5cb1,6cb5,7cb7,   0cc-,1cc-,2cc2,3cc2,4cc4,5cc1,6cc5,7cc7,   0cd-,1cd-,2cd2,3cd3,4cd4,5cd1,6cd5,7cd7,   0ce-,1ce0,2ce4,3ce3,4ce2,5ce-,6ce5,7ce7,   0cf0,1cf0,2cf-,3cf4,4cf2,5cf-,6cf5,7cf7,   0cg1,1cg0,2cg-,3cg4,4cg2,5cg-,6cg5,7cg7,   0ch0,1ch1,2ch-,3ch4,4ch2,5ch-,6ch5,7ch7,   0ci1,1ci1,2ci-,3ci4,4ci2,5ci-,6ci5,7ci7,   0cj-,1cj0,2cj4,3cj2,4cj3,5cj-,6cj5,7cj7,   0ck-,1ck0,2ck2,3ck2,4ck4,5ck-,6ck5,7ck7,   0cl0,1cl0,2cl-,3cl2,4cl4,5cl-,6cl5,7cl7,   0cm1,1cm0,2cm-,3cm2,4cm4,5cm-,6cm5,7cm7,   0cn0,1cn1,2cn-,3cn2,4cn4,5cn-,6cn5,7cn7,   0co1,1co1,2co-,3co2,4co4,5co-,6co5,7co7,   0cp-,1cp0,2cp2,3cp3,4cp4,5cp-,6cp5,7cp7,   0cq-,1cq1,2cq2,3cq3,4cq4,5cq-,6cq5,7cq7,   0cr0,1cr-,2cr2,3cr3,4cr4,5cr-,6cr5,7cr7,   0cs1,1cs-,2cs2,3cs3,4cs4,5cs-,6cs5,7cs7,   0ct0,1ct0,2ct-,3ct3,4ct4,5ct-,6ct5,7ct7,   0cu1,1cu0,2cu-,3cu3,4cu4,5cu-,6cu5,7cu7,   0cv0,1cv1,2cv-,3cv3,4cv4,5cv-,6cv5,7cv7,   0cw1,1cw1,2cw-,3cw3,4cw4,5cw-,6cw5,7cw7,   0cx0,1cx0,2cx2,3cx-,4cx4,5cx-,6cx5,7cx7,   0cy1,1cy0,2cy2,3cy-,4cy4,5cy-,6cy5,7cy7,   0cz0,1cz1,2cz2,3cz-,4cz4,5cz-,6cz5,7cz7,   0da1,1da1,2da2,3da-,4da4,5da-,6da5,7da7,   0db0,1db0,2db2,3db3,4db-,5db-,6db5,7db7,   0dc1,1dc0,2dc2,3dc3,4dc-,5dc-,6dc5,7dc7,   0dd0,1dd1,2dd2,3dd3,4dd-,5dd-,6dd5,7dd7,   0de1,1de1,2de2,3de3,4de-,5de-,6de5,7de7,   0df0,1df0,2df2,3df4,4df-,5df-,6df5,7df7,   0dg1,1dg0,2dg2,3dg4,4dg-,5dg-,6dg5,7dg7,   0dh0,1dh1,2dh2,3dh4,4dh-,5dh-,6dh5,7dh7,   0di1,1di1,2di2,3di4,4di-,5di-,6di5,7di7,   0dj-,1dj-,2dj4,3dj3,4dj2,5dj0,6dj6,7dj7,   0dk-,1dk-,2dk4,3dk4,4dk2,5dk0,6dk6,7dk7,   0dl-,1dl-,2dl4,3dl2,4dl3,5dl0,6dl6,7dl7,   0dm-,1dm-,2dm4,3dm4,4dm3,5dm0,6dm6,7dm7,   0dn-,1dn-,2dn2,3dn2,4dn4,5dn0,6dn6,7dn7,   0do-,1do-,2do2,3do3,4do4,5do0,6do6,7do7,   0dp-,1dp-,2dp4,3dp3,4dp2,5dp1,6dp6,7dp7,   0dq-,1dq-,2dq4,3dq4,4dq2,5dq1,6dq6,7dq7,   0dr-,1dr-,2dr4,3dr2,4dr3,5dr1,6dr6,7dr7,   0ds-,1ds-,2ds4,3ds4,4ds3,5ds1,6ds6,7ds7,   0dt-,1dt-,2dt2,3dt2,4dt4,5dt1,6dt6,7dt7,   0du-,1du-,2du2,3du3,4du4,5du1,6du6,7du7,   0dv-,1dv-,2dv2,3dv1,4dv0,5dv5,6dv6,7dv7,   0dw-,1dw-,2dw4,3dw1,4dw0,5dw5,6dw6,7dw7,   0dx-,1dx-,2dx2,3dx2,4dx0,5dx5,6dx6,7dx7,   0dy-,1dy-,2dy4,3dy2,4dy0,5dy5,6dy6,7dy7,   0dz-,1dz-,2dz2,3dz3,4dz0,5dz5,6dz6,7dz7,   0ea-,1ea-,2ea4,3ea3,4ea0,5ea5,6ea6,7ea7,   0eb-,1eb-,2eb2,3eb4,4eb0,5eb5,6eb6,7eb7,   0ec-,1ec-,2ec4,3ec4,4ec0,5ec5,6ec6,7ec7,   0ed-,1ed-,2ed2,3ed0,4ed1,5ed5,6ed6,7ed7,   0ee-,1ee-,2ee4,3ee0,4ee1,5ee5,6ee6,7ee7,   0ef-,1ef-,2ef2,3ef2,4ef1,5ef5,6ef6,7ef7,   0eg-,1eg-,2eg4,3eg2,4eg1,5eg5,6eg6,7eg7,   0eh-,1eh-,2eh2,3eh3,4eh1,5eh5,6eh6,7eh7,   0ei-,1ei-,2ei4,3ei3,4ei1,5ei5,6ei6,7ei7,   0ej-,1ej-,2ej2,3ej4,4ej1,5ej5,6ej6,7ej7,   0ek-,1ek-,2ek4,3ek4,4ek1,5ek5,6ek6,7ek7,   0el-,1el-,2el0,3el0,4el2,5el5,6el6,7el7,   0em-,1em-,2em1,3em0,4em2,5em5,6em6,7em7,   0en-,1en-,2en4,3en0,4en2,5en5,6en6,7en7,   0eo-,1eo-,2eo0,3eo1,4eo2,5eo5,6eo6,7eo7,   0ep-,1ep-,2ep1,3ep1,4ep2,5ep5,6ep6,7ep7,   0eq-,1eq-,2eq4,3eq1,4eq2,5eq5,6eq6,7eq7,   0er-,1er-,2er0,3er3,4er2,5er5,6er6,7er7,   0es-,1es-,2es1,3es3,4es2,5es5,6es6,7es7,   0et-,1et-,2et4,3et3,4et2,5et5,6et6,7et7,   0eu-,1eu0,2eu-,3eu3,4eu2,5eu5,6eu6,7eu7,   0ev-,1ev-,2ev0,3ev4,4ev2,5ev5,6ev6,7ev7,   0ew-,1ew-,2ew1,3ew4,4ew2,5ew5,6ew6,7ew7,   0ex-,1ex-,2ex4,3ex4,4ex2,5ex5,6ex6,7ex7,   0ey-,1ey0,2ey-,3ey4,4ey2,5ey5,6ey6,7ey7,   0ez-,1ez1,2ez-,3ez4,4ez2,5ez5,6ez6,7ez7,   0fa0,1fa-,2fa-,3fa4,4fa2,5fa5,6fa6,7fa7,   0fb1,1fb-,2fb-,3fb4,4fb2,5fb5,6fb6,7fb7,   0fc-,1fc0,2fc4,3fc-,4fc2,5fc5,6fc6,7fc7,   0fd0,1fd0,2fd-,3fd-,4fd2,5fd5,6fd6,7fd7,   0fe1,1fe0,2fe-,3fe-,4fe2,5fe5,6fe6,7fe7,   0ff0,1ff1,2ff-,3ff-,4ff2,5ff5,6ff6,7ff7,   0fg1,1fg1,2fg-,3fg-,4fg2,5fg5,6fg6,7fg7,   0fh-,1fh-,2fh0,3fh0,4fh3,5fh5,6fh6,7fh7,   0fi-,1fi-,2fi1,3fi0,4fi3,5fi5,6fi6,7fi7,   0fj-,1fj-,2fj4,3fj0,4fj3,5fj5,6fj6,7fj7,   0fk-,1fk-,2fk0,3fk1,4fk3,5fk5,6fk6,7fk7,   0fl-,1fl-,2fl1,3fl1,4fl3,5fl5,6fl6,7fl7,   0fm-,1fm-,2fm4,3fm1,4fm3,5fm5,6fm6,7fm7,   0fn-,1fn-,2fn0,3fn2,4fn3,5fn5,6fn6,7fn7,   0fo-,1fo-,2fo1,3fo2,4fo3,5fo5,6fo6,7fo7,   0fp-,1fp-,2fp0,3fp4,4fp3,5fp5,6fp6,7fp7,   0fq-,1fq-,2fq1,3fq4,4fq3,5fq5,6fq6,7fq7,   0fr-,1fr-,2fr4,3fr4,4fr3,5fr5,6fr6,7fr7,   0fs-,1fs0,2fs-,3fs4,4fs3,5fs5,6fs6,7fs7,   0ft-,1ft-,2ft0,3ft0,4ft4,5ft5,6ft6,7ft7,   0fu-,1fu-,2fu1,3fu0,4fu4,5fu5,6fu6,7fu7,   0fv-,1fv-,2fv2,3fv0,4fv4,5fv5,6fv6,7fv7,   0fw-,1fw-,2fw0,3fw1,4fw4,5fw5,6fw6,7fw7,   0fx-,1fx-,2fx1,3fx1,4fx4,5fx5,6fx6,7fx7,   0fy-,1fy-,2fy2,3fy1,4fy4,5fy5,6fy6,7fy7,   0fz-,1fz-,2fz0,3fz2,4fz4,5fz5,6fz6,7fz7,   0ga-,1ga-,2ga1,3ga2,4ga4,5ga5,6ga6,7ga7,   0gb-,1gb1,2gb-,3gb2,4gb4,5gb5,6gb6,7gb7,   0gc0,1gc-,2gc-,3gc2,4gc4,5gc5,6gc6,7gc7,   0gd1,1gd-,2gd-,3gd2,4gd4,5gd5,6gd6,7gd7,   0ge-,1ge-,2ge0,3ge3,4ge4,5ge5,6ge6,7ge7,   0gf-,1gf-,2gf1,3gf3,4gf4,5gf5,6gf6,7gf7,   0gg1,1gg0,2gg-,3gg-,4gg4,5gg5,6gg6,7gg7,   0gh1,1gh1,2gh-,3gh-,4gh4,5gh5,6gh6,7gh7,   0gi0,1gi0,2gi-,3gi2,4gi-,5gi5,6gi6,7gi7,   0gj1,1gj0,2gj-,3gj2,4gj-,5gj5,6gj6,7gj7,   0gk0,1gk1,2gk-,3gk2,4gk-,5gk5,6gk6,7gk7,   0gl1,1gl1,2gl-,3gl2,4gl-,5gl5,6gl6,7gl7,   0gm-,1gm0,2gm4,3gm3,4gm-,5gm5,6gm6,7gm7,   0gn1,1gn0,2gn-,3gn3,4gn-,5gn5,6gn6,7gn7,   0go1,1go1,2go-,3go3,4go-,5go5,6go6,7go7,   0gp-,1gp0,2gp2,3gp4,4gp-,5gp5,6gp6,7gp7,   0gq-,1gq1,2gq2,3gq4,4gq-,5gq5,6gq6,7gq7,   0gr0,1gr-,2gr2,3gr4,4gr-,5gr5,6gr6,7gr7,   0gs1,1gs-,2gs2,3gs4,4gs-,5gs5,6gs6,7gs7,   0gt0,1gt0,2gt-,3gt4,4gt-,5gt5,6gt6,7gt7,   0gu1,1gu0,2gu-,3gu4,4gu-,5gu5,6gu6,7gu7,   0gv0,1gv1,2gv-,3gv4,4gv-,5gv5,6gv6,7gv7,   0gw1,1gw1,2gw-,3gw4,4gw-,5gw5,6gw6,7gw7,   0gx1,1gx0,2gx2,3gx-,4gx-,5gx5,6gx6,7gx7,   0gy1,1gy1,2gy2,3gy-,4gy-,5gy5,6gy6,7gy7,   0gz-,1gz0,2gz4,3gz3,4gz2,5gz-,6gz6,7gz7,   0ha0,1ha0,2ha-,3ha4,4ha2,5ha-,6ha6,7ha7,   0hb1,1hb0,2hb-,3hb4,4hb2,5hb-,6hb6,7hb7,   0hc0,1hc1,2hc-,3hc4,4hc2,5hc-,6hc6,7hc7,   0hd1,1hd1,2hd-,3hd4,4hd2,5hd-,6hd6,7hd7,   0he0,1he0,2he-,3he2,4he4,5he-,6he6,7he7,   0hf1,1hf0,2hf-,3hf2,4hf4,5hf-,6hf6,7hf7,   0hg0,1hg1,2hg-,3hg2,4hg4,5hg-,6hg6,7hg7,   0hh1,1hh1,2hh-,3hh2,4hh4,5hh-,6hh6,7hh7,   0hi1,1hi0,2hi-,3hi3,4hi4,5hi-,6hi6,7hi7,   0hj1,1hj1,2hj-,3hj3,4hj4,5hj-,6hj6,7hj7,   0hk1,1hk0,2hk2,3hk-,4hk4,5hk-,6hk6,7hk7,   0hl1,1hl1,2hl2,3hl-,4hl4,5hl-,6hl6,7hl7,   0hm1,1hm0,2hm2,3hm3,4hm-,5hm-,6hm6,7hm7,   0hn1,1hn1,2hn2,3hn3,4hn-,5hn-,6hn6,7hn7,   0ho0,1ho0,2ho2,3ho4,4ho-,5ho-,6ho6,7ho7,   0hp1,1hp0,2hp2,3hp4,4hp-,5hp-,6hp6,7hp7,   0hq0,1hq1,2hq2,3hq4,4hq-,5hq-,6hq6,7hq7,   0hr1,1hr1,2hr2,3hr4,4hr-,5hr-,6hr6,7hr7,   0hs-,1hs0,2hs4,3hs3,4hs2,5hs5,6hs-,7hs7,   0ht0,1ht0,2ht-,3ht4,4ht2,5ht5,6ht-,7ht7,   0hu1,1hu0,2hu-,3hu4,4hu2,5hu5,6hu-,7hu7,   0hv0,1hv1,2hv-,3hv4,4hv2,5hv5,6hv-,7hv7,   0hw1,1hw1,2hw-,3hw4,4hw2,5hw5,6hw-,7hw7,   0hx0,1hx0,2hx-,3hx2,4hx4,5hx5,6hx-,7hx7,   0hy1,1hy0,2hy-,3hy2,4hy4,5hy5,6hy-,7hy7,   0hz0,1hz1,2hz-,3hz2,4hz4,5hz5,6hz-,7hz7,   0ia1,1ia1,2ia-,3ia2,4ia4,5ia5,6ia-,7ia7,   0ib1,1ib0,2ib-,3ib3,4ib4,5ib5,6ib-,7ib7,   0ic1,1ic1,2ic-,3ic3,4ic4,5ic5,6ic-,7ic7,   0id1,1id0,2id2,3id-,4id4,5id5,6id-,7id7,   0ie1,1ie1,2ie2,3ie-,4ie4,5ie5,6ie-,7ie7,   0if1,1if0,2if2,3if3,4if-,5if5,6if-,7if7,   0ig1,1ig1,2ig2,3ig3,4ig-,5ig5,6ig-,7ig7,   0ih0,1ih0,2ih2,3ih4,4ih-,5ih5,6ih-,7ih7,   0ii1,1ii0,2ii2,3ii4,4ii-,5ii5,6ii-,7ii7,   0ij0,1ij1,2ij2,3ij4,4ij-,5ij5,6ij-,7ij7,   0ik1,1ik1,2ik2,3ik4,4ik-,5ik5,6ik-,7ik7,   0il1,1il0,2il2,3il3,4il4,5il-,6il-,7il7,   0im1,1im1,2im2,3im3,4im4,5im-,6im-,7im7,   0in0,1in0,2in2,3in3,4in4,5in-,6in5,7in-,   0io1,1io0,2io2,3io3,4io4,5io-,6io5,7io-,   0ip0,1ip1,2ip2,3ip3,4ip4,5ip-,6ip5,7ip-,   0iq1,1iq1,2iq2,3iq3,4iq4,5iq-,6iq5,7iq-,   0ir-,1ir0,2ir4,3ir3,4ir2,5ir5,6ir6,7ir-,   0is0,1is0,2is-,3is4,4is2,5is5,6is6,7is-,   0it1,1it0,2it-,3it4,4it2,5it5,6it6,7it-,   0iu0,1iu1,2iu-,3iu4,4iu2,5iu5,6iu6,7iu-,   0iv1,1iv1,2iv-,3iv4,4iv2,5iv5,6iv6,7iv-,   0iw0,1iw0,2iw-,3iw2,4iw4,5iw5,6iw6,7iw-,   0ix1,1ix0,2ix-,3ix2,4ix4,5ix5,6ix6,7ix-,   0iy0,1iy1,2iy-,3iy2,4iy4,5iy5,6iy6,7iy-,   0iz1,1iz1,2iz-,3iz2,4iz4,5iz5,6iz6,7iz-,   0ja1,1ja0,2ja-,3ja3,4ja4,5ja5,6ja6,7ja-,   0jb1,1jb1,2jb-,3jb3,4jb4,5jb5,6jb6,7jb-,   0jc1,1jc0,2jc2,3jc-,4jc4,5jc5,6jc6,7jc-,   0jd1,1jd1,2jd2,3jd-,4jd4,5jd5,6jd6,7jd-,   0je1,1je0,2je2,3je3,4je-,5je5,6je6,7je-,   0jf1,1jf1,2jf2,3jf3,4jf-,5jf5,6jf6,7jf-,   0jg0,1jg0,2jg2,3jg4,4jg-,5jg5,6jg6,7jg-,   0jh1,1jh0,2jh2,3jh4,4jh-,5jh5,6jh6,7jh-,   0ji0,1ji1,2ji2,3ji4,4ji-,5ji5,6ji6,7ji-,   0jj1,1jj1,2jj2,3jj4,4jj-,5jj5,6jj6,7jj-,   0jk1,1jk0,2jk2,3jk3,4jk4,5jk-,6jk6,7jk-,   0jl1,1jl1,2jl2,3jl3,4jl4,5jl-,6jl6,7jl-,   0jm1,1jm0,2jm2,3jm3,4jm4,5jm5,6jm-,7jm-,   0jn1,1jn1,2jn2,3jn3,4jn4,5jn5,6jn-,7jn-,   
sync=102, depth=105
273 symbols (not counting identity)

0a0,1a0,2a2,3a3,4a4,5a5,6a6,7a7,   0b1,1b-,2b2,3b3,4b4,5b5,6b6,7b7,   0c-,1c0,2c2,3c2,4c4,5c5,6c6,7c7,   0d-,1d0,2d4,3d2,4d3,5d5,6d6,7d7,   0e-,1e0,2e-,3e5,4e-,5e2,6e4,7e7,   0f-,1f2,2f-,3f0,4f-,5f6,6f-,7f7,   0g-,1g2,2g-,3g0,4g-,5g-,6g5,7g6,   0h-,1h2,2h-,3h0,4h-,5h-,6h7,7h-,   
sync=92, depth=97
abcbdbdbcbdbdbebdbdbcbdbdbfbdbdbgbdbdbebdbdbcbdbdbfbdbdbhbdbdbebfddedfbgddeddcddfbhddefgeddc
1 words
0a0,1a0,2a2,3a3,4a4,5a5,6a6,7a7,   0b1,1b-,2b2,3b3,4b4,5b5,6b6,7b7,   0c-,1c0,2c2,3c2,4c4,5c5,6c6,7c7,   0d-,1d0,2d4,3d2,4d3,5d5,6d6,7d7,   0e-,1e0,2e-,3e5,4e-,5e2,6e4,7e7,   0f-,1f2,2f-,3f0,4f-,5f6,6f-,7f7,   0g-,1g2,2g-,3g0,4g-,5g-,6g5,7g6,   0h-,1h2,2h-,3h0,4h-,5h-,6h7,7h-,   0i0,1i1,2i2,3i3,4i4,5i5,6i6,7i7,   0j-,1j-,2j4,3j3,4j2,5j6,6j5,7j0,   0k-,1k-,2k4,3k2,4k3,5k6,6k5,7k0,   0l-,1l-,2l2,3l2,4l4,5l6,6l5,7l0,   0m-,1m-,2m2,3m3,4m4,5m6,6m5,7m0,   0n-,1n-,2n4,3n3,4n2,5n5,6n6,7n0,   0o-,1o-,2o4,3o2,4o3,5o5,6o6,7o0,   0p-,1p-,2p2,3p2,4p4,5p5,6p6,7p0,   0q-,1q-,2q2,3q3,4q4,5q5,6q6,7q0,   0r-,1r-,2r4,3r3,4r2,5r6,6r5,7r1,   0s-,1s-,2s4,3s2,4s3,5s6,6s5,7s1,   0t-,1t-,2t2,3t2,4t4,5t6,6t5,7t1,   0u-,1u-,2u2,3u3,4u4,5u6,6u5,7u1,   0v-,1v-,2v4,3v3,4v2,5v5,6v6,7v1,   0w-,1w-,2w4,3w2,4w3,5w5,6w6,7w1,   0x-,1x-,2x2,3x2,4x4,5x5,6x6,7x1,   0y-,1y-,2y2,3y3,4y4,5y5,6y6,7y1,   0z0,1z0,2z4,3z3,4z2,5z-,6z-,7z5,   0aa1,1aa0,2aa4,3aa3,4aa2,5aa-,6aa-,7aa5,   0ab0,1ab1,2ab4,3ab3,4ab2,5ab-,6ab-,7ab5,   0ac1,1ac1,2ac4,3ac3,4ac2,5ac-,6ac-,7ac5,   0ad0,1ad0,2ad4,3ad4,4ad2,5ad-,6ad-,7ad5,   0ae1,1ae0,2ae4,3ae4,4ae2,5ae-,6ae-,7ae5,   0af0,1af1,2af4,3af4,4af2,5af-,6af-,7af5,   0ag1,1ag1,2ag4,3ag4,4ag2,5ag-,6ag-,7ag5,   0ah0,1ah0,2ah4,3ah2,4ah3,5ah-,6ah-,7ah5,   0ai0,1ai0,2ai4,3ai4,4ai3,5ai-,6ai-,7ai5,   0aj0,1aj0,2aj2,3aj2,4aj4,5aj-,6aj-,7aj5,   0ak1,1ak0,2ak2,3ak2,4ak4,5ak-,6ak-,7ak5,   0al0,1al1,2al2,3al2,4al4,5al-,6al-,7al5,   0am1,1am1,2am2,3am2,4am4,5am-,6am-,7am5,   0an0,1an0,2an3,3an2,4an4,5an-,6an-,7an5,   0ao0,1ao0,2ao2,3ao3,4ao4,5ao-,6ao-,7ao5,   0ap1,1ap0,2ap2,3ap3,4ap4,5ap-,6ap-,7ap5,   0aq0,1aq1,2aq2,3aq3,4aq4,5aq-,6aq-,7aq5,   0ar1,1ar1,2ar2,3ar3,4ar4,5ar-,6ar-,7ar5,   0as0,1as0,2as4,3as3,4as2,5as-,6as-,7as6,   0at1,1at0,2at4,3at3,4at2,5at-,6at-,7at6,   0au0,1au1,2au4,3au3,4au2,5au-,6au-,7au6,   0av1,1av1,2av4,3av3,4av2,5av-,6av-,7av6,   0aw0,1aw0,2aw4,3aw4,4aw2,5aw-,6aw-,7aw6,   0ax1,1ax0,2ax4,3ax4,4ax2,5ax-,6ax-,7ax6,   0ay0,1ay1,2ay4,3ay4,4ay2,5ay-,6ay-,7ay6,   0az1,1az1,2az4,3az4,4az2,5az-,6az-,7az6,   0ba0,1ba0,2ba4,3ba2,4ba3,5ba-,6ba-,7ba6,   0bb0,1bb0,2bb4,3bb4,4bb3,5bb-,6bb-,7bb6,   0bc0,1bc0,2bc2,3bc2,4bc4,5bc-,6bc-,7bc6,   0bd1,1bd0,2bd2,3bd2,4bd4,5bd-,6bd-,7bd6,   0be0,1be1,2be2,3be2,4be4,5be-,6be-,7be6,   0bf1,1bf1,2bf2,3bf2,4bf4,5bf-,6bf-,7bf6,   0bg0,1bg0,2bg3,3bg2,4bg4,5bg-,6bg-,7bg6,   0bh0,1bh0,2bh2,3bh3,4bh4,5bh-,6bh-,7bh6,   0bi1,1bi0,2bi2,3bi3,4bi4,5bi-,6bi-,7bi6,   0bj0,1bj1,2bj2,3bj3,4bj4,5bj-,6bj-,7bj6,   0bk1,1bk1,2bk2,3bk3,4bk4,5bk-,6bk-,7bk6,   0bl-,1bl-,2bl4,3bl3,4bl2,5bl5,6bl0,7bl7,   0bm-,1bm-,2bm4,3bm2,4bm3,5bm5,6bm0,7bm7,   0bn-,1bn-,2bn2,3bn2,4bn4,5bn5,6bn0,7bn7,   0bo-,1bo-,2bo2,3bo3,4bo4,5bo5,6bo0,7bo7,   0bp-,1bp-,2bp4,3bp3,4bp2,5bp6,6bp0,7bp7,   0bq-,1bq-,2bq4,3bq2,4bq3,5bq6,6bq0,7bq7,   0br-,1br-,2br2,3br2,4br4,5br6,6br0,7br7,   0bs-,1bs-,2bs2,3bs3,4bs4,5bs6,6bs0,7bs7,   0bt-,1bt-,2bt4,3bt3,4bt2,5bt5,6bt1,7bt7,   0bu-,1bu-,2bu4,3bu2,4bu3,5bu5,6bu1,7bu7,   0bv-,1bv-,2bv2,3bv2,4bv4,5bv5,6bv1,7bv7,   0bw-,1bw-,2bw2,3bw3,4bw4,5bw5,6bw1,7bw7,   0bx-,1bx-,2bx4,3bx3,4bx2,5bx6,6bx1,7bx7,   0by-,1by-,2by4,3by2,4by3,5by6,6by1,7by7,   0bz-,1bz-,2bz2,3bz2,4bz4,5bz6,6bz1,7bz7,   0ca-,1ca-,2ca2,3ca3,4ca4,5ca6,6ca1,7ca7,   0cb0,1cb0,2cb-,3cb4,4cb2,5cb-,6cb5,7cb7,   0cc1,1cc0,2cc-,3cc4,4cc2,5cc-,6cc5,7cc7,   0cd0,1cd1,2cd-,3cd4,4cd2,5cd-,6cd5,7cd7,   0ce1,1ce1,2ce-,3ce4,4ce2,5ce-,6ce5,7ce7,   0cf-,1cf-,2cf4,3cf3,4cf2,5cf0,6cf6,7cf7,   0cg-,1cg-,2cg4,3cg2,4cg3,5cg0,6cg6,7cg7,   0ch-,1ch-,2ch2,3ch2,4ch4,5ch0,6ch6,7ch7,   0ci-,1ci-,2ci2,3ci3,4ci4,5ci0,6ci6,7ci7,   0cj-,1cj-,2cj4,3cj3,4cj2,5cj1,6cj6,7cj7,   0ck-,1ck-,2ck4,3ck2,4ck3,5ck1,6ck6,7ck7,   0cl-,1cl-,2cl2,3cl2,4cl4,5cl1,6cl6,7cl7,   0cm-,1cm-,2cm2,3cm3,4cm4,5cm1,6cm6,7cm7,   0cn-,1cn-,2cn4,3cn3,4cn2,5cn5,6cn6,7cn7,   0co-,1co0,2co-,3co3,4co2,5co5,6co6,7co7,   0cp-,1cp0,2cp-,3cp4,4cp2,5cp5,6cp6,7cp7,   0cq-,1cq1,2cq-,3cq4,4cq2,5cq5,6cq6,7cq7,   0cr0,1cr-,2cr-,3cr4,4cr2,5cr5,6cr6,7cr7,   0cs1,1cs-,2cs-,3cs4,4cs2,5cs5,6cs6,7cs7,   0ct-,1ct0,2ct4,3ct-,4ct2,5ct5,6ct6,7ct7,   0cu0,1cu0,2cu-,3cu-,4cu2,5cu5,6cu6,7cu7,   0cv1,1cv0,2cv-,3cv-,4cv2,5cv5,6cv6,7cv7,   0cw0,1cw1,2cw-,3cw-,4cw2,5cw5,6cw6,7cw7,   0cx1,1cx1,2cx-,3cx-,4cx2,5cx5,6cx6,7cx7,   0cy-,1cy0,2cy-,3cy4,4cy3,5cy5,6cy6,7cy7,   0cz-,1cz1,2cz-,3cz2,4cz4,5cz5,6cz6,7cz7,   0da0,1da-,2da-,3da2,4da4,5da5,6da6,7da7,   0db1,1db-,2db-,3db2,4db4,5db5,6db6,7db7,   0dc1,1dc0,2dc-,3dc-,4dc4,5dc5,6dc6,7dc7,   0dd1,1dd1,2dd-,3dd-,4dd4,5dd5,6dd6,7dd7,   0de0,1de0,2de-,3de2,4de-,5de5,6de6,7de7,   0df1,1df0,2df-,3df2,4df-,5df5,6df6,7df7,   0dg0,1dg1,2dg-,3dg2,4dg-,5dg5,6dg6,7dg7,   0dh1,1dh1,2dh-,3dh2,4dh-,5dh5,6dh6,7dh7,   0di-,1di0,2di4,3di3,4di-,5di5,6di6,7di7,   0dj1,1dj0,2dj-,3dj3,4dj-,5dj5,6dj6,7dj7,   0dk1,1dk1,2dk-,3dk3,4dk-,5dk5,6dk6,7dk7,   0dl-,1dl0,2dl2,3dl4,4dl-,5dl5,6dl6,7dl7,   0dm-,1dm1,2dm2,3dm4,4dm-,5dm5,6dm6,7dm7,   0dn0,1dn-,2dn2,3dn4,4dn-,5dn5,6dn6,7dn7,   0do1,1do-,2do2,3do4,4do-,5do5,6do6,7do7,   0dp0,1dp0,2dp-,3dp4,4dp-,5dp5,6dp6,7dp7,   0dq1,1dq0,2dq-,3dq4,4dq-,5dq5,6dq6,7dq7,   0dr0,1dr1,2dr-,3dr4,4dr-,5dr5,6dr6,7dr7,   0ds1,1ds1,2ds-,3ds4,4ds-,5ds5,6ds6,7ds7,   0dt1,1dt0,2dt2,3dt-,4dt-,5dt5,6dt6,7dt7,   0du1,1du1,2du2,3du-,4du-,5du5,6du6,7du7,   0dv-,1dv0,2dv4,3dv3,4dv2,5dv-,6dv6,7dv7,   0dw0,1dw0,2dw-,3dw3,4dw2,5dw-,6dw6,7dw7,   0dx1,1dx0,2dx-,3dx3,4dx2,5dx-,6dx6,7dx7,   0dy0,1dy1,2dy-,3dy3,4dy2,5dy-,6dy6,7dy7,   0dz1,1dz1,2dz-,3dz3,4dz2,5dz-,6dz6,7dz7,   0ea0,1ea0,2ea-,3ea4,4ea2,5ea-,6ea6,7ea7,   0eb1,1eb0,2eb-,3eb4,4eb2,5eb-,6eb6,7eb7,   0ec0,1ec1,2ec-,3ec4,4ec2,5ec-,6ec6,7ec7,   0ed1,1ed1,2ed-,3ed4,4ed2,5ed-,6ed6,7ed7,   0ee-,1ee1,2ee2,3ee2,4ee4,5ee-,6ee6,7ee7,   0ef0,1ef-,2ef2,3ef2,4ef4,5ef-,6ef6,7ef7,   0eg1,1eg-,2eg2,3eg2,4eg4,5eg-,6eg6,7eg7,   0eh0,1eh0,2eh-,3eh2,4eh4,5eh-,6eh6,7eh7,   0ei1,1ei0,2ei-,3ei2,4ei4,5ei-,6ei6,7ei7,   0ej0,1ej1,2ej-,3ej2,4ej4,5ej-,6ej6,7ej7,   0ek1,1ek1,2ek-,3ek2,4ek4,5ek-,6ek6,7ek7,   0el1,1el0,2el-,3el3,4el4,5el-,6el6,7el7,   0em1,1em1,2em-,3em3,4em4,5em-,6em6,7em7,   0en1,1en0,2en2,3en-,4en4,5en-,6en6,7en7,   0eo1,1eo1,2eo2,3eo-,4eo4,5eo-,6eo6,7eo7,   0ep0,1ep0,2ep2,3ep2,4ep-,5ep-,6ep6,7ep7,   0eq1,1eq0,2eq2,3eq2,4eq-,5eq-,6eq6,7eq7,   0er0,1er1,2er2,3er2,4er-,5er-,6er6,7er7,   0es1,1es1,2es2,3es2,4es-,5es-,6es6,7es7,   0et1,1et0,2et2,3et3,4et-,5et-,6et6,7et7,   0eu1,1eu1,2eu2,3eu3,4eu-,5eu-,6eu6,7eu7,   0ev0,1ev0,2ev2,3ev4,4ev-,5ev-,6ev6,7ev7,   0ew1,1ew0,2ew2,3ew4,4ew-,5ew-,6ew6,7ew7,   0ex0,1ex1,2ex2,3ex4,4ex-,5ex-,6ex6,7ex7,   0ey1,1ey1,2ey2,3ey4,4ey-,5ey-,6ey6,7ey7,   0ez-,1ez0,2ez4,3ez3,4ez2,5ez5,6ez-,7ez7,   0fa0,1fa0,2fa-,3fa4,4fa2,5fa5,6fa-,7fa7,   0fb1,1fb0,2fb-,3fb4,4fb2,5fb5,6fb-,7fb7,   0fc0,1fc1,2fc-,3fc4,4fc2,5fc5,6fc-,7fc7,   0fd1,1fd1,2fd-,3fd4,4fd2,5fd5,6fd-,7fd7,   0fe0,1fe0,2fe-,3fe2,4fe4,5fe5,6fe-,7fe7,   0ff1,1ff0,2ff-,3ff2,4ff4,5ff5,6ff-,7ff7,   0fg0,1fg1,2fg-,3fg2,4fg4,5fg5,6fg-,7fg7,   0fh1,1fh1,2fh-,3fh2,4fh4,5fh5,6fh-,7fh7,   0fi1,1fi0,2fi-,3fi3,4fi4,5fi5,6fi-,7fi7,   0fj1,1fj1,2fj-,3fj3,4fj4,5fj5,6fj-,7fj7,   0fk1,1fk0,2fk2,3fk-,4fk4,5fk5,6fk-,7fk7,   0fl1,1fl1,2fl2,3fl-,4fl4,5fl5,6fl-,7fl7,   0fm1,1fm0,2fm2,3fm3,4fm-,5fm5,6fm-,7fm7,   0fn1,1fn1,2fn2,3fn3,4fn-,5fn5,6fn-,7fn7,   0fo0,1fo0,2fo2,3fo4,4fo-,5fo5,6fo-,7fo7,   0fp1,1fp0,2fp2,3fp4,4fp-,5fp5,6fp-,7fp7,   0fq0,1fq1,2fq2,3fq4,4fq-,5fq5,6fq-,7fq7,   0fr1,1fr1,2fr2,3fr4,4fr-,5fr5,6fr-,7fr7,   0fs0,1fs0,2fs2,3fs2,4fs4,5fs-,6fs-,7fs7,   0ft1,1ft0,2ft2,3ft2,4ft4,5ft-,6ft-,7ft7,   0fu0,1fu1,2fu2,3fu2,4fu4,5fu-,6fu-,7fu7,   0fv1,1fv1,2fv2,3fv2,4fv4,5fv-,6fv-,7fv7,   0fw1,1fw0,2fw2,3fw3,4fw4,5fw-,6fw-,7fw7,   0fx1,1fx1,2fx2,3fx3,4fx4,5fx-,6fx-,7fx7,   0fy0,1fy0,2fy4,3fy3,4fy2,5fy-,6fy5,7fy-,   0fz1,1fz0,2fz4,3fz3,4fz2,5fz-,6fz5,7fz-,   0ga0,1ga1,2ga4,3ga3,4ga2,5ga-,6ga5,7ga-,   0gb1,1gb1,2gb4,3gb3,4gb2,5gb-,6gb5,7gb-,   0gc0,1gc0,2gc4,3gc2,4gc3,5gc-,6gc5,7gc-,   0gd0,1gd0,2gd2,3gd2,4gd4,5gd-,6gd5,7gd-,   0ge1,1ge0,2ge2,3ge2,4ge4,5ge-,6ge5,7ge-,   0gf0,1gf1,2gf2,3gf2,4gf4,5gf-,6gf5,7gf-,   0gg1,1gg1,2gg2,3gg2,4gg4,5gg-,6gg5,7gg-,   0gh0,1gh0,2gh2,3gh3,4gh4,5gh-,6gh5,7gh-,   0gi1,1gi0,2gi2,3gi3,4gi4,5gi-,6gi5,7gi-,   0gj0,1gj1,2gj2,3gj3,4gj4,5gj-,6gj5,7gj-,   0gk1,1gk1,2gk2,3gk3,4gk4,5gk-,6gk5,7gk-,   0gl-,1gl0,2gl4,3gl3,4gl2,5gl5,6gl6,7gl-,   0gm0,1gm0,2gm-,3gm4,4gm2,5gm5,6gm6,7gm-,   0gn1,1gn0,2gn-,3gn4,4gn2,5gn5,6gn6,7gn-,   0go0,1go1,2go-,3go4,4go2,5go5,6go6,7go-,   0gp1,1gp1,2gp-,3gp4,4gp2,5gp5,6gp6,7gp-,   0gq0,1gq0,2gq-,3gq2,4gq4,5gq5,6gq6,7gq-,   0gr1,1gr0,2gr-,3gr2,4gr4,5gr5,6gr6,7gr-,   0gs0,1gs1,2gs-,3gs2,4gs4,5gs5,6gs6,7gs-,   0gt1,1gt1,2gt-,3gt2,4gt4,5gt5,6gt6,7gt-,   0gu1,1gu0,2gu-,3gu3,4gu4,5gu5,6gu6,7gu-,   0gv1,1gv1,2gv-,3gv3,4gv4,5gv5,6gv6,7gv-,   0gw1,1gw0,2gw2,3gw-,4gw4,5gw5,6gw6,7gw-,   0gx1,1gx1,2gx2,3gx-,4gx4,5gx5,6gx6,7gx-,   0gy1,1gy0,2gy2,3gy3,4gy-,5gy5,6gy6,7gy-,   0gz1,1gz1,2gz2,3gz3,4gz-,5gz5,6gz6,7gz-,   0ha0,1ha0,2ha2,3ha4,4ha-,5ha5,6ha6,7ha-,   0hb1,1hb0,2hb2,3hb4,4hb-,5hb5,6hb6,7hb-,   0hc0,1hc1,2hc2,3hc4,4hc-,5hc5,6hc6,7hc-,   0hd1,1hd1,2hd2,3hd4,4hd-,5hd5,6hd6,7hd-,   0he0,1he0,2he2,3he2,4he4,5he-,6he6,7he-,   0hf1,1hf0,2hf2,3hf2,4hf4,5hf-,6hf6,7hf-,   0hg0,1hg1,2hg2,3hg2,4hg4,5hg-,6hg6,7hg-,   0hh1,1hh1,2hh2,3hh2,4hh4,5hh-,6hh6,7hh-,   0hi1,1hi0,2hi2,3hi3,4hi4,5hi-,6hi6,7hi-,   0hj1,1hj1,2hj2,3hj3,4hj4,5hj-,6hj6,7hj-,   0hk1,1hk0,2hk2,3hk3,4hk4,5hk5,6hk-,7hk-,   0hl1,1hl1,2hl2,3hl3,4hl4,5hl5,6hl-,7hl-,   
sync=92, depth=96
219 symbols (not counting identity)

total number of basic pfas with 3 states = 4020760981
maximum synchronization of basic pfa with 3 states, given number of symbols
00: x   01: 2   02: 4   03: 4   04: 4   05: 4   06: 4   07: 4   08: 4   09: 4   
10: 4   11: 4   12: 4   13: 4   14: 4   15: 4   16: 3   17: 3   18: 3   19: 3   
20: 3   21: 2   22: 2   23: 2   24: 1   25: 1   26: 1   27: -   28: -   29: -   
30: -   31: -   32: -   33: -   34: -   35: -   36: -   37: -   38: -   39: -   
40: -   41: -   42: -   43: -   44: -   45: -   46: -   47: -   48: -   49: -   
50: -   51: -   52: -   53: -   54: -   55: -   56: -   57: -   58: -   59: -   
60: -   61: -   62: -   63: -   64: -   
where x = no synchronization possible and - = no automaton possible
time = 6186.039980



==> anc/pfa_bfs10states/pfa10.log <==
# a = *, b = *
    0: 6156514933123 + 60890827291963 = 67047342225086
    1: 10000073170 + 15937424601 = 25937497771
    2: 380878227596 + 490997036189 = 871875263785
    3: 3769633995552 + 3345347963381 = 7114981958933
    4: 10044074002087 + 7134676178877 = 17178750180964
    5: 13452141455922 + 9439649555312 = 22891791011234
    6: 12295019951353 + 8912869859005 = 21207889810358
    7: 9438519476512 + 7500158501859 = 16938677978371
    8: 6536557822367 + 5661005714038 = 12197563536405
    9: 4298093125255 + 4244312910239 = 8542406035494
   10: 2670170328466 + 2933908417681 = 5604078746147
   11: 1623645468799 + 2051407162189 = 3675052630988
   12: 964355230176 + 1352471295035 = 2316826525211
   13: 584437502653 + 895245499978 = 1479683002631
   14: 355321705613 + 594801566906 = 950123272519
   15: 216674302381 + 393469101287 = 610143403668
   16: 134012023037 + 254762715770 = 388774738807
   17: 85414989183 + 170871332202 = 256286321385
   18: 54398551716 + 112479707674 = 166878259390
   19: 35303612804 + 75622611722 = 110926224526
   20: 23630181232 + 50529416122 = 74159597354
   21: 16145393664 + 34450220563 = 50595614227
   22: 10776021522 + 23291662836 = 34067684358
   23: 7226671593 + 15807220047 = 23033891640
   24: 4855715846 + 10739956765 = 15595672611
   25: 3575536405 + 7343060504 = 10918596909
   26: 2584524724 + 5087229848 = 7671754572
   27: 1836162328 + 3599116705 = 5435279033
   28: 1254570930 + 2488705359 = 3743276289
   29: 834882421 + 1756560114 = 2591442535
   30: 564568558 + 1217580627 = 1782149185
   31: 428557105 + 847798868 = 1276355973
   32: 315037055 + 591068050 = 906105105
   33: 218462064 + 418484505 = 636946569
   34: 146662780 + 294205278 = 440868058
   35: 105060375 + 210932144 = 315992519
   36: 95578972 + 157933989 = 253512961
   37: 81131700 + 110626619 = 191758319
   38: 54563145 + 79675998 = 134239143
   39: 30384223 + 64719276 = 95103499
   40: 18274580 + 44036700 = 62311280
   41: 12248814 + 33171368 = 45420182
   42: 9484813 + 24632248 = 34117061
   43: 7296099 + 16743521 = 24039620
   44: 4704850 + 12280220 = 16985070
   45: 3083628 + 8647309 = 11730937
   46: 2200892 + 5484721 = 7685613
   47: 1542000 + 4075870 = 5617870
   48: 1170524 + 3770689 = 4941213
   49: 4965793 + 2749083 = 7714876
   50: 4080434 + 2406264 = 6486698
   51: 1836786 + 1504871 = 3341657
   52: 324411 + 932037 = 1256448
   53: 67688 + 814431 = 882119
   54: 56619 + 525145 = 581764
   55: 38876 + 1034838 = 1073714
   56: 160306 + 607199 = 767505
   57: 736469 + 705617 = 1442086
   58: 170203 + 296944 = 467147
   59: 85287 + 180057 = 265344
   60: 1395 + 60696 = 62091
   61: 990 + 34364 = 35354
   62: 770 + 67156 = 67926
   63: 14280 + 54098 = 68378
   64: 562499 + 39785 = 602284
   65: 318998 + 31668 = 350666
   66: 82194 + 20661 = 102855
   67: 0 + 9128 = 9128
   68: 0 + 73098 = 73098
   69: 0 + 15441 = 15441
   70: 0 + 12004 = 12004
   71: 0 + 12484 = 12484
   72: 5043 + 19242 = 24285
   73: 11 + 75532 = 75543
   74: 11 + 26064 = 26075
   75: 0 + 24480 = 24480
   76: 0 + 7376 = 7376
   77: 0 + 56 = 56
   78: 0 + 2544 = 2544
   79: 0 + 5424 = 5424
   80: 0 + 480 = 480
   81: 40330 + 0 = 40330
   82: 0 + 1680 = 1680
   83: 0 + 720 = 720
   84: 0 + 5760 = 5760
   85: 0 + 0 = 0
   86: 0 + 0 = 0
   87: 0 + 5040 = 5040
   88: 0 + 0 = 0
   89: 0 + 120 = 120
   90: 0 + 0 = 0
   91: 0 + 0 = 0
   92: 0 + 0 = 0
   93: 0 + 5040 = 5040
   94: 0 + 720 = 720
   95: 0 + 0 = 0
time = 0.659389
Done.


==> anc/pfa_bfs10states/pfa_bfs10states.cpp <==
#include <stdio.h>
#include <string.h>
#include <assert.h>
#include <time.h>
#include <malloc.h>

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

int const N = 10, N0 = 6, N00 = 3;
int const N1 = N - N0, N01 = N0 - N00;
int const N10 = N1 >> 1, N11 = N1 - N10;

int const M = (1 << N) - 1;
int const M0 = (1 << N0) - 1, M1 = (1 << N1) - 1;
int const M00 = (1 << N00) - 1, M10 = (1 << N10) - 1;
int const M01 = (1 << N01) - 1, M11 = (1 << N11) - 1;

template <int N> struct factorial
{
	enum { val = N * factorial<N-1>::val };
};
template <> struct factorial<0>
{
	enum { val = 1 };
};

template <int N, int M> struct power
{
	enum { val = N * power<N,M-1>::val };
};
template <int N> struct power<N,0>
{
	enum { val = 1 };
};

int const factN = factorial<N>::val;

int const P0 = power<N+1,N0>::val, P1 = power<N+1,N1>::val;
int const P00 = power<N+1,N00>::val, P10 = power<N+1,N10>::val;
int const P01 = power<N+1,N01>::val, P11 = power<N+1,N11>::val;

short subs[P00<<N00];
long long card[1<<8];

void initsubs ()
{
	subs[0] = 0;
	for (int i=1; i<(1<<N00); i++) subs[i] = 1;
	for (int j=1; j<P00; j++) {
		int jd = j / (N+1);
		int jm = j % (N+1);
		for (int i=0; i<(1<<N00); i++) {
			int id = i >> 1;
			int im = i & 1;
			subs[(j<<N00)|i] = subs[(jd<<N00)|id] | (im << jm);
		}
	}
	for (int i=0; i<(P00<<N00); i++) {
		if (subs[i] >= (1 << N)) subs[i] = (1 << N) - 1;
	} 
}

void scan (int a11, int a10, int a01, int a00)
{
	unsigned long long bm[1<<N1], bmc[1<<N1], bmn[1<<N1];
	for (int b11=0; b11<P11; b11++) {
		for (int b10=0; b10<P10; b10++) {
			for (int b01=0; b01<P01; b01++) {
				for (int b00=0; b00<P00; b00++) {
for (int i1=(1<<N1); --i1>=0; ) {
	bm[i1] = bmc[i1] = bmn[i1] = 0;
}
bm[M1] = (1ull << M0);

int level = 0;
bool singleton = false;
do {
	for (int i1=(1<<N1); --i1>=0; ) {
		if (bm[i1]) {
			int i11 = i1 >> N10, i10 = i1 & M10;
			int sa1 = subs[(a11<<N00)|i11] | subs[(a10<<N00)|i10];
			int sb1 = subs[(b11<<N00)|i11] | subs[(b10<<N00)|i10];
			unsigned long long t = bm[i1];
			do {
				long long i0;
				asm (
					"bsf %1, %0"
					: "=r" (i0)
					: "g" (t)
				);
				int i01 = i0 >> N00, i00 = i0 & M00;
				int sa = sa1 | subs[(a01<<N00)|i01] | subs[(a00<<N00)|i00];
				if (!(sa & (sa-1))) singleton = true;
				bmn[sa>>N0] |= (1ull << (sa & M0));
				int sb = sb1 | subs[(b01<<N00)|i01] | subs[(b00<<N00)|i00];
				if (!(sb & (sb-1))) singleton = true;
				bmn[sb>>N0] |= (1ull << (sb & M0));
				t &= t - 1;
			} while (t);
		}
	}
	level++;
	if (singleton) break;
	unsigned long long t = 0;
	for (int i1=(1<<N1); --i1>=0; ) {
		bmc[i1] |= bm[i1];
		bm[i1] = bmn[i1] &~ bmc[i1];
		bmn[i1] = 0;
		t |= bm[i1];
	}
	if (!t) {
		level = 0;
		break;
	}
} while (true);

if (level > 127) level = 127;
bool bcomplete = true;
bcomplete &= subs[(b00<<N00)|M00] != M;
bcomplete &= subs[(b01<<N00)|M01] != M;
bcomplete &= subs[(b10<<N00)|M10] != M;
bcomplete &= subs[(b11<<N00)|M11] != M;
level |= (bcomplete<<7);
card[level]++;
				}
			}
		}
	}
}

void readsymbol (int &a11, int &a10, int &a01, int &a00, const char *s)
{
	assert (strlen(s) == N);
	a11 = 0;
	for (int i=N; --i>=N0+N10; ) {
		a11 *= (N+1);
		if (s[i] >= '0' && s[i] < '0' + N) {
			a11 += s[i] - '0';
		} else {
			a11 += N;
		}
	}
	a10 = 0;
	for (int i=N0+N10; --i>=N0; ) {
		a10 *= (N+1);
		if (s[i] >= '0' && s[i] < '0' + N) {
			a10 += s[i] - '0';
		} else {
			a10 += N;
		}
	}
	a01 = 0;
	for (int i=N0; --i>=N00; ) {
		a01 *= (N+1);
		if (s[i] >= '0' && s[i] < '0' + N) {
			a01 += s[i] - '0';
		} else {
			a01 += N;
		}
	}
	a00 = 0;
	for (int i=N00; --i>=0; ) {
		a00 *= (N+1);
		if (s[i] >= '0' && s[i] < '0' + N) {
			a00 += s[i] - '0';
		} else {
			a00 += N;
		}
	}
}

bool finished (const char *outfilename) 
{
	FILE *outfile = fopen (outfilename, "r");
	if (outfile == NULL) return false;
	char buf[10240] = "";
	
	while (!feof (outfile)) {
		assert (fgets (buf, 10240, outfile) != NULL || feof (outfile));
		if (!strcmp (buf, "Done.\n")) {
			fclose (outfile);
			return true;
		}
	}
	
	fclose (outfile);
	return false;
}

void printcard (const char *asymbol, const char *outfilename, clock_t t)
{
	FILE *outfile = fopen (outfilename, "w");
	fprintf (outfile, "# a = %s, b = *\n", asymbol);
	int k = 128;
	while (--k>=0) {
		if (card[k|128] | card[k]) break;
	}
	k += 2;
	if (k > 128) k = 128;
	for (int i=0; i<k; i++) {
		fprintf (outfile, "%5d: %lld + %lld = %lld\n", i, 
				 card[i|128], card[i], card[i|128] + card[i]);
	}
	fprintf (outfile, "time = %f\n", (clock() - t)/1000000.0);
	fprintf (outfile, "Done.\n");
	fclose (outfile);
}

// array of bits, with few but sufficient operations
struct bitarray
{
	bitarray (long long s, bool f = false); 
	~bitarray () {
		delete[] block; }
	
	void set (long long i);
	void set (const bitarray &ba);
	void reset (long long i);
	void reset (const bitarray &ba);
	void mask (const bitarray &ba);
	
	void getnext (long long &i);
	
	void operator = (const bitarray &ba);
	bool operator[] (long long i) const;
	bool iszero ();
	
	void print () const;
	
	unsigned long long *block;
	long long size;
};

bitarray::bitarray (long long s, bool f)
{
	size = (s + 63) >> 6;  
	block = new unsigned long long[size];
	long long i = 0;
	unsigned long long u = 0ull - f;
	while (s > 64) {
		block[i++] = u;
		s -= 64;
	}
	block[i] = u >> (64 - s);
}

void bitarray::set (long long i)
{
	assert (i >= 0 && i < (size << 6)); 
	block[i>>6] |= 1ull << (i & 63);
}

void bitarray::set (const bitarray &ba)
{
	assert (size == ba.size);
	for (long long i=0; i<size; i++) {
		block[i] |= ba.block[i];
	}
}

void bitarray::reset (long long i)
{
	assert (i >= 0 && i < (size << 6)); 
	block[i>>6] &= ~(1ull << (i & 63));
}

void bitarray::reset (const bitarray &ba)
{
	assert (size == ba.size);
	for (long long i=0; i<size; i++) {
		block[i] &= ~ba.block[i];
	}
}

void bitarray::mask (const bitarray &ba)
{
	assert (size == ba.size);
	for (long long i=0; i<size; i++) {
		block[i] &= ba.block[i];
	}
}

void bitarray::getnext (long long &i)
{
	i++;
	long long j = i >> 6;
	if (j >= size) {
		i = -1;
		return;
	}
	unsigned long long b = block[j] & -(1ll << (i & 63));
	while (!b) {
		j++;
		if (j >= size) {
			i = -1;
			return;
		}
		b = block[j];
	}
	asm (
		"bsf %1, %0"
		: "=r" (i)
		: "g" (b)
	);
	i |= j << 6; 
}

void bitarray::operator = (const bitarray &ba)
{
	assert (size == ba.size);
	for (long long i=0; i<size; i++) {
		block[i] = ba.block[i];
	}
}

void bitarray::print () const
{
	for (long long i=0; i<size; i++) {
		for (long long j=0; j<64; j++) {
			printf ("%c", (block[i] & (1ull << j)) ? '*' : '-');
		}
		printf ("\n");
	}
}

bool bitarray::operator[] (long long i) const
{
	return (block[i>>6] & (1ull << i)) != 0;
}

bool bitarray::iszero ()
{
	unsigned long long b = 0;
	for (long long i=0; i<size; i++) {
		b |= block [i];
	}
	return !b;
}

// symbol of dfa or pfa, conversion from index and back
// conjugation with symmetry by way of index
struct symb
{
	symb (int nstates = 0) { clear (nstates); }
	void clear (int nstates = 0) { n = nstates; memset (symbol, 0, n); }
	
	void operator = (long long symbidx);
	long long operator () (void) const;
	
	void operator ++ (int);
	void operator += (long long symbidx);
	
	void operator ^= (long long symmidx);
	long long operator ^ (long long symmidx) const;
	
	int invsize (int i) const;
	bool isinjective (int sgn = 0) const;
	
	void print (int i = N) const;
	
	unsigned char symbol[N];
	int n;
};

void symb::operator = (long long symbidx)
{
	for (int j=0; j<n; j++) {
		symbol[j] = symbidx % n;
		symbidx /= n;
	}
}

long long symb::operator () (void) const
{
	long long i = 0;
	for (int j=n; --j>=0; ) {
		i *= n;
		i += symbol[j];
	}
	return i;
}

void symb::operator ++ (int)
{
	for (int j=0; j<N; j++) {
		if (symbol[j] == n - 1) {
			symbol[j] = 0;
		} else {
			symbol[j]++;
			break;
		}
	}
}

void symb::operator += (long long symbidx)
{
	for (int j=0; j<N; j++) {
		if (symbidx <= n) {
			symbol[j] += symbidx;
			symbidx = 0;
		} else { 
			symbol[j] += symbidx % n;
			symbidx /= n;
		}
		if (symbol[j] >= n) {
			symbol[j] -= n;
			symbidx++;
		} else if (symbidx == 0) {
			break;
		}
	}
}

void symb::operator ^= (long long symmidx) 
{
	char symmetry[n], conjsymbol[n];
	
	// use - if state n-1 stands for undefined
	bool p = (symmidx < 0);
	if (p) symmidx = -symmidx;
	
	// compute symmetry map from index
	for (int j=0; j<n; j++) {
		int i = j - symmidx % (j + 1);
		symmetry[j] = symmetry[i];
		symmetry[i] = j;
		symmidx /= (j + 1);
	}
	
	// compute conjugated symbol map from index and symmetry map
	for (int j=n; --j>=0; ) {
		conjsymbol[(int)symmetry[j]] = symmetry[(int)symbol[j]];
	}
	
	// suppress state "undefined" 
	if (p) conjsymbol[n-1] = symbol[n-1];
	
	// update symbol map
	for (int j=n; --j>=0; ) {
		symbol[j] = conjsymbol[j];
	}
}

long long symb::operator ^ (long long symmidx) const
{
	unsigned char symmetry[n], conjsymbol[n];
	
	// use - if state n-1 stands for undefined
	bool p = (symmidx < 0);
	if (p) symmidx = -symmidx;
	
	// compute symmetry map from index
	for (int j=0; j<n; j++) {
		int i = j - symmidx % (j + 1);
		symmetry[j] = symmetry[i];
		symmetry[i] = j;
		symmidx /= (j + 1);
	}
	
	// compute conjugated symbol map from index and symmetry map
	for (int j=n; --j>=0; ) {
		conjsymbol[(int)symmetry[j]] = symmetry[(int)symbol[j]];
	}
	
	// suppress state n-1 if it stands for undefined 
	if (p) conjsymbol[n-1] = symbol[n-1];
	
	// return index
	long long i = 0;
	for (int j=n; --j>=0; ) {
		i *= n;
		i += conjsymbol[j];
	}
	return i;
}

int symb::invsize (int i) const
{
	int s = 0;
	for (int j=n; --j>=0; ) {
		s += (symbol[j] == i);
	}
	return s;
}

bool symb::isinjective (int sgn) const
{
	long long i = 0;
	int nn = n - (sgn < 0);
	for (int j=nn; --j>=0; ) {
		i |= 1ll << symbol[j];
	}
	return (i == (1ll << nn) - 1); 
}

void symb::print (int i) const
{
	for (int j=0; j<n; j++) {
		if (j == i) printf ("-=>");
		else printf ("%d=>", j);
		if (symbol[j] == i) printf ("-, ");
		else printf ("%d, ", symbol[j]);
	}
	printf ("\n");
}

void makescript (const char *me, const char *outfileformat)
{
	const long long nsymb = 1ll * power<N,N0>::val * power<N,N1>::val;
	bitarray symbset(nsymb,true);
	int counter = -1;
	
	long long x = -1;
	symb xx(N);
	symbset.getnext (x);
	xx += x;
	while (x >= 0) {
		counter++;
		printf ("%s ", me);
		for (int j=0; j<N; j++) {
			printf ("%c", '0' + xx.symbol[j]);
		}
		printf (" ");
		printf (outfileformat, counter);
		printf ("\n");
		
		for (int y=0; y<factN; y++) {
			symbset.reset (xx ^ y);
		}
		long long z = x;
		symbset.getnext (x);
		xx += x - z;
	}
	printf ("#%s %d %s\n", me, counter + 1, outfileformat);
}

void scanlogs (int na, const char *outfileformat)
{
	clock_t t = clock();
	for (int i=0; i<na; i++) {
		char buf[1024];
		sprintf (buf, outfileformat, i);
		
		bool done = false;
		FILE *f = fopen (buf, "r");
		while (!feof (f)) {
			if (fgets (buf, 1024, f) == NULL) break;
			int i;
			long long j, k, jk;
			int s = sscanf (buf, " %d : %lld + %lld = %lld ", 
								 &i, &j, &k, &jk);
			if (s) {
				assert (s == 4);
				assert (j + k == jk);
				card[i|128] += j;
				card[i] += k;
			} else if (strcmp (buf, "Done.\n") == 0) {
				done = true;
			}
		}
		fclose (f);
		assert (done);
	}
	fflush (stdout);
	printcard ("*", "/dev/stdout", t);
}

int main (int argc, const char *argv[])
{
	if (argc < 3) {
		if (argc < 2) {
			char outfileformat[1024];
			sprintf (outfileformat, "pfa%d_%%04d.log", N);
			makescript (argv[0], outfileformat);
		} else {
			makescript (argv[0], argv[1]);
		}
	} else if (strlen (argv[1]) < N) {
		int na;
		sscanf (argv[1], "%d", &na);
		scanlogs (na, argv[2]);
	} else if (!finished (argv[2])) {
		clock_t t = clock();
		initsubs ();
		
		int a11, a10, a01, a00;
		readsymbol (a11, a10, a01, a00, argv[1]);
		scan (a11, a10, a01, a00);
		
		printcard (argv[1], argv[2], t);
	}
}

#pragma GCC pop_options


==> anc/pfa_bfs9.log <==
1 states, proper pfa with two symbols
0a0,   0b-,   sync=0, depth=0
 fail: 0 (0)
    0: 1 (1)
 more: 0 (0)
time = 0.000060

2 states, proper pfa with two symbols
0a0,1a0,   0b-,1b0,   sync=1, depth=1
0a0,1a0,   0b-,1b1,   sync=1, depth=1
0a0,1a0,   0b0,1b-,   sync=1, depth=1
0a0,1a0,   0b1,1b-,   sync=1, depth=2
0a0,1a0,   0b-,1b-,   sync=1, depth=1
 fail: 6 (10)
    0: 0 (0)
    1: 5 (10)
 more: 0 (0)
time = 0.000022

3 states, proper pfa with two symbols
0a1,1a0,2a0,   0b0,1b0,2b-,   sync=2, depth=3
0a1,1a0,2a0,   0b1,1b1,2b-,   sync=2, depth=3
0a1,1a0,2a0,   0b2,1b1,2b-,   sync=3, depth=4
0a1,1a0,2a0,   0b1,1b2,2b-,   sync=3, depth=5
0a1,1a0,2a0,   0b2,1b2,2b-,   sync=2, depth=4
0a0,1a1,2a0,   0b0,1b0,2b-,   sync=2, depth=2
0a0,1a1,2a0,   0b2,1b0,2b-,   sync=3, depth=4
0a0,1a1,2a0,   0b1,1b1,2b-,   sync=2, depth=2
0a0,1a1,2a0,   0b0,1b2,2b-,   sync=3, depth=3
0a0,1a1,2a0,   0b2,1b2,2b-,   sync=2, depth=3
0a1,1a1,2a0,   0b-,1b0,2b0,   sync=2, depth=3
0a1,1a1,2a0,   0b-,1b1,2b0,   sync=2, depth=2
0a1,1a1,2a0,   0b-,1b2,2b0,   sync=2, depth=4
0a1,1a1,2a0,   0b0,1b-,2b0,   sync=2, depth=2
0a1,1a1,2a0,   0b1,1b-,2b0,   sync=2, depth=2
0a1,1a1,2a0,   0b2,1b-,2b0,   sync=2, depth=2
0a1,1a1,2a0,   0b-,1b-,2b0,   sync=2, depth=2
0a1,1a1,2a0,   0b-,1b0,2b1,   sync=2, depth=3
0a1,1a1,2a0,   0b-,1b1,2b1,   sync=2, depth=2
0a1,1a1,2a0,   0b-,1b2,2b1,   sync=2, depth=4
0a1,1a1,2a0,   0b0,1b-,2b1,   sync=2, depth=2
0a1,1a1,2a0,   0b1,1b-,2b1,   sync=2, depth=2
0a1,1a1,2a0,   0b2,1b-,2b1,   sync=2, depth=2
0a1,1a1,2a0,   0b-,1b-,2b1,   sync=2, depth=2
0a1,1a1,2a0,   0b-,1b0,2b2,   sync=2, depth=3
0a1,1a1,2a0,   0b-,1b1,2b2,   sync=2, depth=2
0a1,1a1,2a0,   0b-,1b2,2b2,   sync=2, depth=4
0a1,1a1,2a0,   0b0,1b-,2b2,   sync=2, depth=2
0a1,1a1,2a0,   0b1,1b-,2b2,   sync=2, depth=2
0a1,1a1,2a0,   0b2,1b-,2b2,   sync=2, depth=2
0a1,1a1,2a0,   0b-,1b-,2b2,   sync=2, depth=2
0a1,1a1,2a0,   0b0,1b0,2b-,   sync=2, depth=2
0a1,1a1,2a0,   0b1,1b0,2b-,   sync=2, depth=3
0a1,1a1,2a0,   0b2,1b0,2b-,   sync=2, depth=4
0a1,1a1,2a0,   0b-,1b0,2b-,   sync=2, depth=3
0a1,1a1,2a0,   0b0,1b1,2b-,   sync=2, depth=2
0a1,1a1,2a0,   0b1,1b1,2b-,   sync=2, depth=2
0a1,1a1,2a0,   0b2,1b1,2b-,   sync=2, depth=2
0a1,1a1,2a0,   0b-,1b1,2b-,   sync=2, depth=2
0a1,1a1,2a0,   0b0,1b2,2b-,   sync=2, depth=4
0a1,1a1,2a0,   0b1,1b2,2b-,   sync=2, depth=4
0a1,1a1,2a0,   0b2,1b2,2b-,   sync=2, depth=3
0a1,1a1,2a0,   0b-,1b2,2b-,   sync=2, depth=4
0a1,1a1,2a0,   0b0,1b-,2b-,   sync=2, depth=2
0a1,1a1,2a0,   0b1,1b-,2b-,   sync=2, depth=2
0a1,1a1,2a0,   0b2,1b-,2b-,   sync=2, depth=2
0a1,1a1,2a0,   0b-,1b-,2b-,   sync=2, depth=2
 fail: 107 (606)
    0: 0 (0)
    1: 21 (111)
    2: 43 (258)
    3: 4 (24)
 more: 0 (0)
time = 0.000208

4 states, proper pfa with two symbols
0a2,1a1,2a0,3a0,   0b1,1b3,2b2,3b-,   sync=6, depth=8
0a2,1a1,2a0,3a0,   0b1,1b2,2b3,3b-,   sync=6, depth=8
0a1,1a2,2a0,3a0,   0b0,1b3,2b0,3b-,   sync=6, depth=8
0a1,1a2,2a0,3a0,   0b3,1b1,2b1,3b-,   sync=6, depth=9
0a1,1a2,2a0,3a0,   0b3,1b2,2b1,3b-,   sync=6, depth=8
0a1,1a2,2a0,3a0,   0b2,1b3,2b1,3b-,   sync=6, depth=8
0a1,1a2,2a0,3a0,   0b3,1b0,2b2,3b-,   sync=7, depth=9
0a1,1a2,2a0,3a0,   0b0,1b3,2b2,3b-,   sync=6, depth=8
0a1,1a2,2a0,3a0,   0b1,1b3,2b2,3b-,   sync=6, depth=8
0a1,1a2,2a0,3a0,   0b2,1b0,2b3,3b-,   sync=6, depth=8
0a1,1a2,2a0,3a0,   0b3,1b0,2b3,3b-,   sync=6, depth=9
0a1,1a2,2a0,3a0,   0b0,1b2,2b3,3b-,   sync=6, depth=9
0a1,1a2,2a0,3a0,   0b1,1b2,2b3,3b-,   sync=7, depth=10
0a1,1a2,2a0,3a0,   0b1,1b3,2b3,3b-,   sync=6, depth=9
0a3,1a2,2a0,3a0,   0b3,1b0,2b-,3b1,   sync=6, depth=9
0a3,1a2,2a0,3a0,   0b1,1b-,2b0,3b2,   sync=7, depth=9
0a3,1a2,2a0,3a0,   0b0,1b-,2b1,3b2,   sync=6, depth=9
0a3,1a2,2a0,3a0,   0b1,1b-,2b0,3b3,   sync=7, depth=9
0a3,1a1,2a1,3a0,   0b2,1b1,2b-,3b0,   sync=6, depth=6
0a3,1a1,2a1,3a0,   0b1,1b2,2b-,3b0,   sync=6, depth=7
0a1,1a1,2a2,3a0,   0b-,1b2,2b3,3b0,   sync=6, depth=9
0a1,1a1,2a2,3a0,   0b-,1b2,2b3,3b1,   sync=6, depth=9
0a1,1a1,2a2,3a0,   0b3,1b2,2b0,3b-,   sync=6, depth=9
0a1,1a1,2a2,3a0,   0b0,1b2,2b3,3b-,   sync=7, depth=10
0a1,1a1,2a2,3a0,   0b1,1b2,2b3,3b-,   sync=7, depth=10
 fail: 2576 (59280)
    0: 0 (0)
    1: 78 (1476)
    2: 668 (15588)
    3: 577 (13800)
    4: 90 (2160)
    5: 65 (1560)
    6: 19 (456)
    7: 6 (144)
 more: 0 (0)
time = 0.003385

5 states, proper pfa with two symbols
0a2,1a3,2a1,3a0,4a0,   0b4,1b1,2b0,3b1,4b-,   sync=12, depth=15
0a2,1a3,2a1,3a0,4a0,   0b4,1b0,2b2,3b3,4b-,   sync=12, depth=15
0a2,1a3,2a1,3a0,4a0,   0b4,1b2,2b0,3b4,4b-,   sync=12, depth=16
0a2,1a3,2a1,3a0,4a0,   0b2,1b3,2b1,3b4,4b-,   sync=13, depth=17
0a2,1a3,2a1,3a0,4a0,   0b2,1b4,2b1,3b4,4b-,   sync=12, depth=16
0a1,1a3,2a2,3a0,4a0,   0b2,1b2,2b4,3b1,4b-,   sync=12, depth=16
0a1,1a3,2a2,3a0,4a0,   0b2,1b4,2b0,3b2,4b-,   sync=12, depth=15
0a1,1a3,2a2,3a0,4a0,   0b4,1b2,2b1,3b2,4b-,   sync=13, depth=17
0a1,1a3,2a2,3a0,4a0,   0b2,1b0,2b4,3b2,4b-,   sync=13, depth=17
0a1,1a3,2a2,3a0,4a0,   0b1,1b2,2b4,3b2,4b-,   sync=12, depth=16
0a4,1a3,2a2,3a0,4a0,   0b3,1b-,2b1,3b2,4b0,   sync=12, depth=15
0a4,1a3,2a2,3a0,4a0,   0b3,1b-,2b0,3b2,4b1,   sync=13, depth=15
0a4,1a3,2a2,3a0,4a0,   0b2,1b0,2b4,3b-,4b1,   sync=12, depth=15
0a4,1a3,2a2,3a0,4a0,   0b4,1b-,2b1,3b0,4b2,   sync=13, depth=17
0a4,1a3,2a2,3a0,4a0,   0b1,1b-,2b3,3b0,4b2,   sync=13, depth=15
0a4,1a3,2a2,3a0,4a0,   0b1,1b-,2b4,3b0,4b2,   sync=14, depth=16
0a4,1a3,2a2,3a0,4a0,   0b2,1b-,2b1,3b0,4b3,   sync=12, depth=14
0a4,1a3,2a2,3a0,4a0,   0b2,1b-,2b0,3b1,4b3,   sync=12, depth=15
0a4,1a3,2a2,3a0,4a0,   0b1,1b-,2b0,3b2,4b3,   sync=12, depth=15
0a4,1a3,2a2,3a0,4a0,   0b2,1b-,2b1,3b0,4b4,   sync=12, depth=15
0a4,1a3,2a2,3a0,4a0,   0b1,1b-,2b0,3b2,4b4,   sync=12, depth=15
0a4,1a3,2a2,3a0,4a0,   0b2,1b0,2b1,3b-,4b4,   sync=12, depth=15
0a1,1a4,2a3,3a0,4a0,   0b3,1b2,2b-,3b1,4b0,   sync=13, depth=15
0a1,1a4,2a3,3a0,4a0,   0b4,1b2,2b-,3b1,4b0,   sync=13, depth=16
0a1,1a4,2a3,3a0,4a0,   0b2,1b3,2b-,3b1,4b0,   sync=12, depth=14
0a1,1a4,2a3,3a0,4a0,   0b2,1b4,2b-,3b1,4b0,   sync=12, depth=14
0a1,1a4,2a3,3a0,4a0,   0b2,1b4,2b-,3b3,4b0,   sync=12, depth=14
0a1,1a4,2a3,3a0,4a0,   0b2,1b3,2b-,3b4,4b0,   sync=12, depth=14
0a1,1a4,2a3,3a0,4a0,   0b0,1b4,2b1,3b-,4b2,   sync=12, depth=16
0a1,1a4,2a3,3a0,4a0,   0b2,1b0,2b-,3b1,4b3,   sync=12, depth=14
0a1,1a4,2a3,3a0,4a0,   0b0,1b2,2b-,3b1,4b3,   sync=13, depth=16
0a1,1a4,2a3,3a0,4a0,   0b1,1b0,2b-,3b2,4b3,   sync=12, depth=16
0a1,1a4,2a3,3a0,4a0,   0b0,1b1,2b-,3b2,4b3,   sync=12, depth=16
0a1,1a4,2a3,3a0,4a0,   0b2,1b0,2b-,3b1,4b4,   sync=12, depth=14
0a1,1a4,2a3,3a0,4a0,   0b0,1b2,2b-,3b1,4b4,   sync=13, depth=16
0a4,1a2,2a2,3a1,4a0,   0b3,1b-,2b4,3b1,4b0,   sync=12, depth=16
0a4,1a2,2a2,3a1,4a0,   0b3,1b-,2b4,3b2,4b0,   sync=12, depth=16
0a4,1a2,2a2,3a1,4a0,   0b3,1b1,2b4,3b-,4b0,   sync=12, depth=16
0a4,1a2,2a2,3a1,4a0,   0b3,1b2,2b4,3b-,4b0,   sync=12, depth=16
0a4,1a2,2a2,3a1,4a0,   0b1,1b3,2b4,3b-,4b0,   sync=12, depth=16
0a4,1a2,2a2,3a1,4a0,   0b0,1b1,2b4,3b-,4b3,   sync=13, depth=16
0a4,1a2,2a2,3a1,4a0,   0b0,1b2,2b4,3b-,4b3,   sync=13, depth=16
0a0,1a2,2a3,3a1,4a0,   0b2,1b4,2b1,3b0,4b-,   sync=12, depth=15
0a0,1a2,2a3,3a1,4a0,   0b1,1b3,2b4,3b0,4b-,   sync=13, depth=16
0a0,1a2,2a3,3a1,4a0,   0b3,1b4,2b4,3b2,4b-,   sync=12, depth=15
0a1,1a1,2a2,3a3,4a0,   0b-,1b3,2b4,3b2,4b0,   sync=14, depth=18
0a1,1a1,2a2,3a3,4a0,   0b-,1b3,2b4,3b2,4b1,   sync=12, depth=16
0a1,1a1,2a2,3a3,4a0,   0b4,1b2,2b3,3b0,4b-,   sync=12, depth=16
0a1,1a1,2a2,3a3,4a0,   0b0,1b3,2b4,3b2,4b-,   sync=13, depth=17
0a1,1a1,2a2,3a3,4a0,   0b1,1b3,2b4,3b2,4b-,   sync=15, depth=19
 fail: 76981 (8978000)
    0: 0 (0)
    1: 275 (23255)
    2: 9564 (1088200)
    3: 17739 (2097000)
    4: 10612 (1267440)
    5: 4249 (507240)
    6: 2401 (288120)
    7: 1296 (155520)
    8: 531 (63720)
    9: 306 (36720)
   10: 154 (18480)
   11: 39 (4680)
   12: 33 (3960)
   13: 14 (1680)
   14: 2 (240)
   15: 1 (120)
 more: 0 (0)
time = 0.148450

6 states, proper pfa with two symbols
0a3,1a4,2a2,3a1,4a0,5a0,   0b5,1b2,2b1,3b0,4b2,5b-,   sync=20, depth=24
0a3,1a4,2a2,3a1,4a0,5a0,   0b2,1b3,2b5,3b0,4b2,5b-,   sync=20, depth=25
0a3,1a4,2a2,3a1,4a0,5a0,   0b2,1b0,2b5,3b3,4b2,5b-,   sync=20, depth=25
0a3,1a4,2a2,3a1,4a0,5a0,   0b0,1b2,2b1,3b5,4b2,5b-,   sync=20, depth=25
0a5,1a4,2a2,3a1,4a0,5a0,   0b3,1b-,2b0,3b-,4b5,5b2,   sync=20, depth=23
0a4,1a2,2a3,3a1,4a0,5a0,   0b3,1b5,2b4,3b2,4b0,5b-,   sync=20, depth=23
0a4,1a2,2a3,3a1,4a0,5a0,   0b0,1b3,2b5,3b4,4b1,5b-,   sync=21, depth=25
0a4,1a2,2a3,3a1,4a0,5a0,   0b0,1b3,2b4,3b5,4b1,5b-,   sync=20, depth=24
0a4,1a2,2a3,3a1,4a0,5a0,   0b0,1b3,2b5,3b5,4b1,5b-,   sync=20, depth=24
0a2,1a4,2a3,3a1,4a0,5a0,   0b2,1b4,2b3,3b1,4b5,5b-,   sync=21, depth=26
0a2,1a4,2a3,3a1,4a0,5a0,   0b2,1b5,2b3,3b1,4b5,5b-,   sync=20, depth=25
0a2,1a4,2a3,3a1,4a0,5a0,   0b5,1b3,2b0,3b2,4b5,5b-,   sync=20, depth=25
0a2,1a3,2a4,3a1,4a0,5a0,   0b1,1b3,2b5,3b0,4b1,5b-,   sync=20, depth=24
0a2,1a3,2a4,3a1,4a0,5a0,   0b5,1b3,2b1,3b2,4b1,5b-,   sync=21, depth=26
0a2,1a3,2a4,3a1,4a0,5a0,   0b1,1b5,2b0,3b3,4b1,5b-,   sync=20, depth=24
0a2,1a3,2a4,3a1,4a0,5a0,   0b5,1b2,2b1,3b3,4b1,5b-,   sync=20, depth=24
0a2,1a3,2a4,3a1,4a0,5a0,   0b2,1b5,2b1,3b3,4b1,5b-,   sync=21, depth=25
0a2,1a3,2a4,3a1,4a0,5a0,   0b1,1b0,2b5,3b3,4b1,5b-,   sync=21, depth=24
0a2,1a3,2a4,3a1,4a0,5a0,   0b1,1b3,2b0,3b5,4b1,5b-,   sync=21, depth=26
0a2,1a3,2a4,3a1,4a0,5a0,   0b2,1b3,2b1,3b5,4b1,5b-,   sync=21, depth=26
0a2,1a3,2a4,3a1,4a0,5a0,   0b1,1b5,2b1,3b3,4b2,5b-,   sync=20, depth=24
0a5,1a3,2a4,3a1,4a0,5a0,   0b5,1b2,2b-,3b3,4b0,5b1,   sync=20, depth=24
0a5,1a3,2a4,3a1,4a0,5a0,   0b2,1b5,2b-,3b3,4b0,5b1,   sync=22, depth=25
0a5,1a3,2a4,3a1,4a0,5a0,   0b3,1b2,2b-,3b4,4b0,5b1,   sync=21, depth=24
0a5,1a3,2a4,3a1,4a0,5a0,   0b3,1b2,2b-,3b5,4b0,5b1,   sync=21, depth=25
0a3,1a5,2a4,3a1,4a0,5a0,   0b2,1b5,2b-,3b3,4b1,5b0,   sync=20, depth=23
0a3,1a5,2a4,3a1,4a0,5a0,   0b3,1b2,2b-,3b5,4b1,5b0,   sync=20, depth=24
0a3,1a5,2a4,3a1,4a0,5a0,   0b5,1b2,2b-,3b0,4b1,5b3,   sync=21, depth=25
0a3,1a5,2a4,3a1,4a0,5a0,   0b0,1b2,2b-,3b5,4b1,5b3,   sync=21, depth=25
0a3,1a5,2a4,3a1,4a0,5a0,   0b2,1b4,2b-,3b0,4b5,5b3,   sync=20, depth=23
0a3,1a5,2a4,3a1,4a0,5a0,   0b0,1b2,2b-,3b3,4b1,5b4,   sync=21, depth=25
0a3,1a5,2a4,3a1,4a0,5a0,   0b1,1b0,2b-,3b3,4b2,5b4,   sync=20, depth=24
0a3,1a5,2a4,3a1,4a0,5a0,   0b3,1b0,2b-,3b2,4b1,5b5,   sync=21, depth=24
0a3,1a5,2a4,3a1,4a0,5a0,   0b0,1b2,2b-,3b3,4b1,5b5,   sync=21, depth=25
0a1,1a4,2a2,3a3,4a0,5a0,   0b3,1b3,2b5,3b2,4b1,5b-,   sync=21, depth=26
0a1,1a4,2a2,3a3,4a0,5a0,   0b2,1b5,2b3,3b0,4b2,5b-,   sync=20, depth=24
0a1,1a4,2a2,3a3,4a0,5a0,   0b5,1b2,2b3,3b1,4b2,5b-,   sync=22, depth=27
0a1,1a4,2a2,3a3,4a0,5a0,   0b2,1b0,2b3,3b5,4b2,5b-,   sync=22, depth=27
0a1,1a4,2a2,3a3,4a0,5a0,   0b1,1b2,2b3,3b5,4b2,5b-,   sync=21, depth=26
0a5,1a4,2a2,3a3,4a0,5a0,   0b3,1b-,2b1,3b4,4b2,5b0,   sync=20, depth=24
0a5,1a4,2a2,3a3,4a0,5a0,   0b3,1b-,2b0,3b4,4b2,5b1,   sync=20, depth=23
0a5,1a4,2a2,3a3,4a0,5a0,   0b5,1b-,2b3,3b1,4b0,5b2,   sync=23, depth=28
0a5,1a4,2a2,3a3,4a0,5a0,   0b3,1b-,2b1,3b4,4b0,5b2,   sync=20, depth=23
0a5,1a4,2a2,3a3,4a0,5a0,   0b3,1b-,2b1,3b5,4b0,5b2,   sync=20, depth=24
0a1,1a5,2a4,3a3,4a0,5a0,   0b3,1b2,2b-,3b5,4b1,5b0,   sync=22, depth=25
0a1,1a5,2a4,3a3,4a0,5a0,   0b5,1b2,2b-,3b1,4b3,5b0,   sync=20, depth=24
0a1,1a5,2a4,3a3,4a0,5a0,   0b2,1b3,2b-,3b4,4b3,5b0,   sync=21, depth=25
0a1,1a5,2a4,3a3,4a0,5a0,   0b5,1b3,2b1,3b2,4b-,5b0,   sync=20, depth=24
0a1,1a5,2a4,3a3,4a0,5a0,   0b4,1b0,2b-,3b1,4b3,5b2,   sync=20, depth=23
0a1,1a5,2a4,3a3,4a0,5a0,   0b0,1b4,2b-,3b1,4b3,5b2,   sync=20, depth=23
0a1,1a5,2a4,3a3,4a0,5a0,   0b3,1b5,2b1,3b0,4b-,5b2,   sync=20, depth=24
0a1,1a5,2a4,3a3,4a0,5a0,   0b5,1b2,2b-,3b0,4b1,5b3,   sync=23, depth=26
0a1,1a5,2a4,3a3,4a0,5a0,   0b5,1b0,2b-,3b2,4b1,5b3,   sync=20, depth=24
0a1,1a5,2a4,3a3,4a0,5a0,   0b0,1b5,2b-,3b2,4b1,5b3,   sync=20, depth=25
0a1,1a5,2a4,3a3,4a0,5a0,   0b2,1b0,2b-,3b4,4b1,5b3,   sync=21, depth=24
0a1,1a5,2a4,3a3,4a0,5a0,   0b2,1b0,2b-,3b5,4b1,5b3,   sync=21, depth=24
0a1,1a5,2a4,3a3,4a0,5a0,   0b3,1b2,2b-,3b0,4b1,5b4,   sync=20, depth=23
0a1,1a5,2a4,3a3,4a0,5a0,   0b3,1b2,2b-,3b0,4b1,5b5,   sync=20, depth=23
0a1,1a5,2a4,3a3,4a0,5a0,   0b2,1b3,2b-,3b0,4b1,5b5,   sync=20, depth=22
0a1,1a5,2a4,3a3,4a0,5a0,   0b3,1b2,2b-,3b0,4b3,5b5,   sync=21, depth=25
0a4,1a1,2a2,3a3,4a1,5a0,   0b-,1b3,2b5,3b2,4b1,5b-,   sync=21, depth=26
0a5,1a2,2a2,3a3,4a1,5a0,   0b3,1b2,2b5,3b4,4b-,5b0,   sync=21, depth=26
0a5,1a2,2a2,3a3,4a1,5a0,   0b4,1b1,2b3,3b5,4b-,5b0,   sync=20, depth=25
0a5,1a2,2a2,3a3,4a1,5a0,   0b4,1b2,2b3,3b5,4b-,5b0,   sync=20, depth=25
0a5,1a2,2a2,3a3,4a1,5a0,   0b4,1b-,2b3,3b5,4b0,5b1,   sync=20, depth=24
0a5,1a2,2a2,3a3,4a1,5a0,   0b4,1b5,2b3,3b0,4b-,5b2,   sync=20, depth=24
0a5,1a2,2a2,3a3,4a1,5a0,   0b4,1b2,2b5,3b0,4b-,5b3,   sync=20, depth=24
0a5,1a2,2a2,3a3,4a1,5a0,   0b0,1b1,2b5,3b4,4b-,5b3,   sync=20, depth=24
0a5,1a2,2a2,3a3,4a1,5a0,   0b0,1b2,2b5,3b4,4b-,5b3,   sync=20, depth=24
0a5,1a2,2a2,3a3,4a1,5a0,   0b4,1b3,2b0,3b5,4b-,5b3,   sync=20, depth=25
0a5,1a2,2a2,3a3,4a1,5a0,   0b0,1b-,2b3,3b5,4b1,5b4,   sync=20, depth=24
0a5,1a2,2a2,3a3,4a1,5a0,   0b0,1b-,2b5,3b1,4b3,5b4,   sync=20, depth=23
0a5,1a2,2a2,3a3,4a1,5a0,   0b0,1b3,2b5,3b1,4b-,5b4,   sync=20, depth=24
0a5,1a2,2a2,3a3,4a1,5a0,   0b0,1b3,2b5,3b2,4b-,5b4,   sync=20, depth=24
0a5,1a2,2a2,3a3,4a1,5a0,   0b0,1b2,2b3,3b5,4b-,5b4,   sync=20, depth=24
0a0,1a2,2a4,3a3,4a1,5a0,   0b3,1b4,2b5,3b1,4b0,5b-,   sync=20, depth=24
0a3,1a2,2a4,3a3,4a1,5a0,   0b0,1b5,2b4,3b2,4b1,5b-,   sync=20, depth=25
0a3,1a2,2a4,3a3,4a1,5a0,   0b3,1b5,2b4,3b2,4b1,5b-,   sync=20, depth=25
0a3,1a2,2a4,3a3,4a1,5a0,   0b0,1b1,2b5,3b4,4b2,5b-,   sync=20, depth=24
0a3,1a2,2a4,3a3,4a1,5a0,   0b3,1b1,2b5,3b4,4b2,5b-,   sync=20, depth=24
0a3,1a2,2a4,3a3,4a1,5a0,   0b0,1b5,2b2,3b1,4b4,5b-,   sync=21, depth=24
0a3,1a2,2a4,3a3,4a1,5a0,   0b3,1b5,2b2,3b1,4b4,5b-,   sync=21, depth=24
0a1,1a1,2a2,3a3,4a4,5a0,   0b-,1b3,2b5,3b4,4b2,5b0,   sync=23, depth=28
0a1,1a1,2a2,3a3,4a4,5a0,   0b-,1b3,2b5,3b4,4b2,5b1,   sync=20, depth=25
0a1,1a1,2a2,3a3,4a4,5a0,   0b-,1b4,2b0,3b5,4b3,5b2,   sync=21, depth=25
0a1,1a1,2a2,3a3,4a4,5a0,   0b4,1b3,2b5,3b2,4b1,5b-,   sync=21, depth=26
0a1,1a1,2a2,3a3,4a4,5a0,   0b1,1b3,2b5,3b4,4b2,5b-,   sync=26, depth=31
 fail: 2808572 (1974511440)
    0: 0 (0)
    1: 929 (425958)
    2: 141510 (95815170)
    3: 499845 (350881440)
    4: 508166 (361914120)
    5: 315750 (225632760)
    6: 166428 (119089800)
    7: 110666 (79412040)
    8: 61471 (44184240)
    9: 37973 (27319320)
   10: 20115 (14479200)
   11: 11146 (8025120)
   12: 6307 (4541040)
   13: 3993 (2874960)
   14: 2028 (1460160)
   15: 1094 (787680)
   16: 554 (398880)
   17: 361 (259920)
   18: 154 (110880)
   19: 87 (62640)
   20: 53 (38160)
   21: 26 (18720)
   22: 4 (2880)
   23: 3 (2160)
   24: 0 (0)
   25: 0 (0)
   26: 1 (720)
 more: 0 (0)
time = 7.975464

7 states, proper pfa with two symbols
0a4,1a5,2a3,3a2,4a1,5a0,6a0,   0b2,1b4,2b6,3b3,4b0,5b2,6b-,   sync=30, depth=35
0a6,1a5,2a3,3a2,4a1,5a0,6a0,   0b4,1b-,2b3,3b0,4b-,5b6,6b2,   sync=31, depth=34
0a6,1a5,2a3,3a2,4a1,5a0,6a0,   0b3,1b-,2b1,3b4,4b-,5b6,6b2,   sync=30, depth=34
0a3,1a5,2a4,3a2,4a1,5a0,6a0,   0b3,1b5,2b4,3b2,4b1,5b6,6b-,   sync=31, depth=37
0a3,1a5,2a4,3a2,4a1,5a0,6a0,   0b3,1b6,2b4,3b2,4b1,5b6,6b-,   sync=30, depth=36
0a3,1a5,2a4,3a2,4a1,5a0,6a0,   0b6,1b4,2b3,3b0,4b2,5b6,6b-,   sync=30, depth=36
0a6,1a5,2a2,3a3,4a1,5a0,6a0,   0b0,1b-,2b3,3b4,4b-,5b6,6b2,   sync=31, depth=37
0a5,1a2,2a4,3a3,4a1,5a0,6a0,   0b3,1b4,2b6,3b0,4b5,5b1,6b-,   sync=30, depth=34
0a5,1a2,2a4,3a3,4a1,5a0,6a0,   0b3,1b4,2b6,3b0,4b6,5b1,6b-,   sync=30, depth=34
0a2,1a4,2a5,3a3,4a1,5a0,6a0,   0b1,1b3,2b6,3b4,4b0,5b1,6b-,   sync=30, depth=34
0a2,1a4,2a5,3a3,4a1,5a0,6a0,   0b6,1b3,2b1,3b4,4b2,5b1,6b-,   sync=30, depth=35
0a2,1a4,2a5,3a3,4a1,5a0,6a0,   0b6,1b4,2b1,3b2,4b3,5b1,6b-,   sync=31, depth=37
0a2,1a4,2a5,3a3,4a1,5a0,6a0,   0b1,1b0,2b6,3b4,4b3,5b1,6b-,   sync=31, depth=34
0a2,1a4,2a5,3a3,4a1,5a0,6a0,   0b1,1b4,2b0,3b6,4b3,5b1,6b-,   sync=31, depth=37
0a2,1a4,2a5,3a3,4a1,5a0,6a0,   0b1,1b4,2b3,3b0,4b6,5b1,6b-,   sync=30, depth=35
0a2,1a4,2a5,3a3,4a1,5a0,6a0,   0b1,1b3,2b0,3b4,4b6,5b1,6b-,   sync=30, depth=35
0a2,1a4,2a5,3a3,4a1,5a0,6a0,   0b2,1b3,2b1,3b4,4b6,5b1,6b-,   sync=30, depth=35
0a2,1a4,2a5,3a3,4a1,5a0,6a0,   0b4,1b1,2b4,3b6,4b3,5b2,6b-,   sync=31, depth=36
0a2,1a4,2a5,3a3,4a1,5a0,6a0,   0b3,1b6,2b3,3b1,4b4,5b2,6b-,   sync=30, depth=35
0a2,1a4,2a5,3a3,4a1,5a0,6a0,   0b6,1b1,2b3,3b4,4b2,5b3,6b-,   sync=31, depth=36
0a2,1a4,2a5,3a3,4a1,5a0,6a0,   0b3,1b6,2b0,3b1,4b4,5b3,6b-,   sync=31, depth=36
0a6,1a4,2a5,3a3,4a1,5a0,6a0,   0b4,1b5,2b-,3b2,4b1,5b3,6b0,   sync=30, depth=35
0a6,1a4,2a5,3a3,4a1,5a0,6a0,   0b2,1b6,2b-,3b4,4b3,5b0,6b1,   sync=30, depth=34
0a6,1a4,2a5,3a3,4a1,5a0,6a0,   0b1,1b5,2b-,3b0,4b4,5b3,6b2,   sync=30, depth=33
0a6,1a4,2a5,3a3,4a1,5a0,6a0,   0b4,1b2,2b-,3b6,4b0,5b0,6b3,   sync=30, depth=34
0a6,1a4,2a5,3a3,4a1,5a0,6a0,   0b1,1b2,2b-,3b4,4b3,5b1,6b6,   sync=30, depth=34
0a6,1a4,2a5,3a3,4a1,5a0,6a0,   0b4,1b1,2b3,3b0,4b2,5b-,6b6,   sync=30, depth=33
0a2,1a6,2a5,3a3,4a1,5a0,6a0,   0b4,1b-,2b5,3b1,4b-,5b3,6b0,   sync=30, depth=33
0a2,1a6,2a5,3a3,4a1,5a0,6a0,   0b4,1b-,2b5,3b2,4b-,5b3,6b0,   sync=30, depth=33
0a2,1a6,2a5,3a3,4a1,5a0,6a0,   0b3,1b-,2b4,3b5,4b0,5b1,6b2,   sync=32, depth=36
0a2,1a6,2a5,3a3,4a1,5a0,6a0,   0b1,1b-,2b6,3b0,4b-,5b4,6b3,   sync=30, depth=33
0a4,1a6,2a5,3a3,4a1,5a0,6a0,   0b3,1b4,2b-,3b6,4b2,5b1,6b0,   sync=31, depth=34
0a4,1a6,2a5,3a3,4a1,5a0,6a0,   0b6,1b2,2b-,3b4,4b0,5b1,6b3,   sync=31, depth=35
0a4,1a6,2a5,3a3,4a1,5a0,6a0,   0b0,1b2,2b-,3b4,4b6,5b1,6b3,   sync=32, depth=36
0a4,1a6,2a5,3a3,4a1,5a0,6a0,   0b3,1b2,2b-,3b6,4b0,5b1,6b4,   sync=30, depth=34
0a4,1a6,2a5,3a3,4a1,5a0,6a0,   0b6,1b2,2b-,3b0,4b3,5b1,6b4,   sync=30, depth=34
0a4,1a6,2a5,3a3,4a1,5a0,6a0,   0b2,1b3,2b-,3b5,4b0,5b3,6b4,   sync=30, depth=35
0a4,1a6,2a5,3a3,4a1,5a0,6a0,   0b2,1b0,2b1,3b4,4b3,5b-,6b6,   sync=31, depth=34
0a2,1a3,2a5,3a4,4a1,5a0,6a0,   0b6,1b4,2b0,3b2,4b2,5b1,6b-,   sync=33, depth=36
0a2,1a3,2a5,3a4,4a1,5a0,6a0,   0b0,1b4,2b6,3b2,4b2,5b1,6b-,   sync=30, depth=33
0a2,1a3,2a5,3a4,4a1,5a0,6a0,   0b6,1b4,2b1,3b2,4b3,5b1,6b-,   sync=31, depth=36
0a2,1a3,2a5,3a4,4a1,5a0,6a0,   0b1,1b6,2b0,3b4,4b3,5b1,6b-,   sync=31, depth=35
0a2,1a3,2a5,3a4,4a1,5a0,6a0,   0b6,1b2,2b1,3b4,4b3,5b1,6b-,   sync=31, depth=35
0a2,1a3,2a5,3a4,4a1,5a0,6a0,   0b1,1b4,2b0,3b6,4b3,5b1,6b-,   sync=32, depth=37
0a2,1a3,2a5,3a4,4a1,5a0,6a0,   0b3,1b6,2b3,3b4,4b1,5b2,6b-,   sync=30, depth=36
0a2,1a3,2a5,3a4,4a1,5a0,6a0,   0b4,1b6,2b4,3b1,4b3,5b2,6b-,   sync=33, depth=38
0a3,1a6,2a5,3a4,4a1,5a0,6a0,   0b3,1b2,2b-,3b0,4b6,5b1,6b4,   sync=30, depth=35
0a2,1a4,2a6,3a5,4a1,5a0,6a0,   0b3,1b4,2b1,3b-,4b5,5b1,6b0,   sync=32, depth=37
0a2,1a4,2a6,3a5,4a1,5a0,6a0,   0b4,1b6,2b3,3b-,4b1,5b2,6b0,   sync=31, depth=34
0a2,1a4,2a6,3a5,4a1,5a0,6a0,   0b0,1b3,2b6,3b-,4b4,5b2,6b1,   sync=30, depth=35
0a2,1a4,2a6,3a5,4a1,5a0,6a0,   0b0,1b6,2b4,3b2,4b5,5b-,6b3,   sync=31, depth=34
0a2,1a4,2a6,3a5,4a1,5a0,6a0,   0b1,1b4,2b3,3b-,4b0,5b1,6b6,   sync=30, depth=35
0a1,1a5,2a2,3a3,4a4,5a0,6a0,   0b6,1b2,2b3,3b4,4b1,5b2,6b-,   sync=30, depth=36
0a1,1a5,2a2,3a3,4a4,5a0,6a0,   0b2,1b0,2b4,3b6,4b3,5b2,6b-,   sync=30, depth=36
0a6,1a5,2a2,3a3,4a4,5a0,6a0,   0b4,1b-,2b1,3b5,4b3,5b2,6b0,   sync=30, depth=35
0a6,1a5,2a2,3a3,4a4,5a0,6a0,   0b4,1b-,2b0,3b6,4b3,5b2,6b1,   sync=30, depth=34
0a6,1a5,2a2,3a3,4a4,5a0,6a0,   0b3,1b-,2b4,3b6,4b1,5b0,6b2,   sync=31, depth=36
0a6,1a5,2a2,3a3,4a4,5a0,6a0,   0b4,1b-,2b1,3b6,4b3,5b0,6b2,   sync=31, depth=35
0a6,1a5,2a2,3a3,4a4,5a0,6a0,   0b4,1b0,2b3,3b6,4b1,5b-,6b2,   sync=30, depth=33
0a1,1a6,2a5,3a3,4a4,5a0,6a0,   0b4,1b0,2b-,3b2,4b5,5b3,6b1,   sync=30, depth=34
0a1,1a6,2a5,3a3,4a4,5a0,6a0,   0b6,1b0,2b-,3b4,4b2,5b1,6b3,   sync=32, depth=37
0a1,1a6,2a5,3a3,4a4,5a0,6a0,   0b0,1b6,2b-,3b4,4b2,5b1,6b3,   sync=31, depth=37
0a1,1a6,2a5,3a3,4a4,5a0,6a0,   0b4,1b2,2b-,3b0,4b6,5b1,6b3,   sync=31, depth=34
0a6,1a5,2a3,3a3,4a2,5a1,6a0,   0b4,1b6,2b3,3b5,4b-,5b1,6b0,   sync=30, depth=36
0a6,1a5,2a3,3a3,4a2,5a1,6a0,   0b0,1b6,2b6,3b5,4b-,5b4,6b1,   sync=32, depth=37
0a5,1a6,2a3,3a3,4a2,5a1,6a0,   0b0,1b4,2b3,3b6,4b-,5b5,6b1,   sync=30, depth=34
0a5,1a1,2a2,3a3,4a4,5a1,6a0,   0b1,1b3,2b6,3b4,4b2,5b1,6b-,   sync=30, depth=36
0a5,1a1,2a2,3a3,4a4,5a1,6a0,   0b-,1b3,2b6,3b4,4b2,5b1,6b-,   sync=35, depth=41
0a5,1a1,2a2,3a3,4a4,5a1,6a0,   0b1,1b3,2b6,3b4,4b2,5b-,6b-,   sync=30, depth=36
0a5,1a1,2a2,3a3,4a4,5a1,6a0,   0b5,1b3,2b6,3b4,4b2,5b-,6b-,   sync=30, depth=36
0a1,1a1,2a2,3a3,4a4,5a5,6a0,   0b-,1b4,2b6,3b5,4b3,5b2,6b0,   sync=36, depth=42
0a1,1a1,2a2,3a3,4a4,5a5,6a0,   0b-,1b4,2b6,3b5,4b3,5b2,6b1,   sync=30, depth=36
0a1,1a1,2a2,3a3,4a4,5a5,6a0,   0b1,1b4,2b6,3b5,4b3,5b2,6b-,   sync=39, depth=45
 fail: 121266025 (598556418348)
    0: 0 (0)
    1: 3067 (8915263)
    2: 2255666 (10636967376)
    3: 14458436 (70728022260)
    4: 21699423 (107529992640)
    5: 18565796 (92606673600)
    6: 11992818 (59927588280)
    7: 7877009 (39416153280)
    8: 5203070 (26091738120)
    9: 3431366 (17226174000)
   10: 2010097 (10098858000)
   11: 1251380 (6293770560)
   12: 743334 (3739695120)
   13: 469440 (2362288320)
   14: 292177 (1471387680)
   15: 172940 (871128720)
   16: 99811 (502951680)
   17: 65348 (329318640)
   18: 37645 (189730800)
   19: 22337 (112578480)
   20: 14278 (71961120)
   21: 8637 (43530480)
   22: 4565 (23007600)
   23: 2694 (13577760)
   24: 1501 (7565040)
   25: 911 (4591440)
   26: 654 (3296160)
   27: 399 (2010960)
   28: 199 (1002960)
   29: 102 (514080)
   30: 41 (206640)
   31: 21 (105840)
   32: 6 (30240)
   33: 2 (10080)
   34: 0 (0)
   35: 1 (5040)
   36: 1 (5040)
   37: 0 (0)
   38: 0 (0)
   39: 1 (5040)
 more: 0 (0)
time = 552.237914

8 states, proper pfa with two symbols
0a7,1a6,2a4,3a3,4a2,5a1,6a0,7a0,   0b2,1b-,2b3,3b4,4b5,5b-,6b2,7b0,   sync=42, depth=48
0a7,1a6,2a4,3a3,4a2,5a1,6a0,7a0,   0b0,1b-,2b5,3b6,4b4,5b-,6b3,7b2,   sync=42, depth=48
0a7,1a6,2a4,3a3,4a2,5a1,6a0,7a0,   0b0,1b-,2b5,3b7,4b4,5b-,6b3,7b2,   sync=42, depth=48
0a7,1a6,2a4,3a3,4a2,5a1,6a0,7a0,   0b3,1b-,2b5,3b0,4b4,5b-,6b6,7b2,   sync=42, depth=47
0a7,1a6,2a4,3a3,4a2,5a1,6a0,7a0,   0b5,1b-,2b3,3b4,4b0,5b-,6b7,7b2,   sync=42, depth=45
0a7,1a6,2a4,3a3,4a2,5a1,6a0,7a0,   0b3,1b-,2b5,3b0,4b4,5b-,6b7,7b2,   sync=42, depth=47
0a7,1a6,2a4,3a3,4a2,5a1,6a0,7a0,   0b0,1b3,2b5,3b1,4b4,5b2,6b-,7b2,   sync=42, depth=47
0a7,1a6,2a4,3a3,4a2,5a1,6a0,7a0,   0b0,1b3,2b5,3b1,4b4,5b-,6b-,7b2,   sync=42, depth=47
0a7,1a6,2a4,3a3,4a2,5a1,6a0,7a0,   0b2,1b-,2b1,3b5,4b4,5b2,6b3,7b7,   sync=43, depth=48
0a7,1a6,2a4,3a3,4a2,5a1,6a0,7a0,   0b4,1b-,2b2,3b5,4b1,5b3,6b3,7b7,   sync=43, depth=48
0a7,1a6,2a4,3a3,4a2,5a1,6a0,7a0,   0b4,1b-,2b2,3b5,4b1,5b6,6b3,7b7,   sync=42, depth=47
0a7,1a6,2a4,3a3,4a2,5a1,6a0,7a0,   0b4,1b-,2b2,3b5,4b1,5b-,6b3,7b7,   sync=43, depth=48
0a4,1a7,2a6,3a3,4a2,5a1,6a0,7a0,   0b3,1b-,2b0,3b2,4b5,5b-,6b6,7b4,   sync=42, depth=46
0a3,1a6,2a5,3a4,4a2,5a1,6a0,7a0,   0b3,1b6,2b5,3b4,4b2,5b1,6b7,7b-,   sync=43, depth=50
0a3,1a6,2a5,3a4,4a2,5a1,6a0,7a0,   0b3,1b7,2b5,3b4,4b2,5b1,6b7,7b-,   sync=42, depth=49
0a3,1a6,2a5,3a4,4a2,5a1,6a0,7a0,   0b7,1b5,2b4,3b0,4b3,5b2,6b7,7b-,   sync=42, depth=49
0a7,1a5,2a4,3a6,4a2,5a1,6a0,7a0,   0b4,1b7,2b3,3b-,4b0,5b5,6b0,7b1,   sync=42, depth=46
0a7,1a5,2a4,3a6,4a2,5a1,6a0,7a0,   0b1,1b3,2b5,3b-,4b4,5b2,6b1,7b7,   sync=42, depth=46
0a3,1a7,2a4,3a6,4a2,5a1,6a0,7a0,   0b5,1b-,2b1,3b2,4b4,5b-,6b6,7b2,   sync=43, depth=48
0a3,1a7,2a4,3a6,4a2,5a1,6a0,7a0,   0b5,1b-,2b1,3b2,4b4,5b-,6b7,7b2,   sync=43, depth=48
0a3,1a4,2a5,3a6,4a2,5a1,6a0,7a0,   0b7,1b4,2b2,3b1,4b3,5b5,6b1,7b-,   sync=42, depth=47
0a3,1a4,2a5,3a6,4a2,5a1,6a0,7a0,   0b1,1b4,2b2,3b0,4b7,5b5,6b1,7b-,   sync=42, depth=47
0a7,1a6,2a2,3a3,4a4,5a1,6a0,7a0,   0b3,1b-,2b5,3b4,4b0,5b-,6b6,7b2,   sync=45, depth=50
0a7,1a6,2a2,3a3,4a4,5a1,6a0,7a0,   0b3,1b-,2b5,3b4,4b0,5b-,6b7,7b2,   sync=45, depth=50
0a7,1a6,2a2,3a3,4a4,5a1,6a0,7a0,   0b4,1b-,2b3,3b5,4b0,5b-,6b7,7b2,   sync=44, depth=50
0a7,1a6,2a2,3a3,4a4,5a1,6a0,7a0,   0b0,1b-,2b4,3b5,4b3,5b-,6b7,7b2,   sync=42, depth=49
0a7,1a6,2a2,3a3,4a4,5a1,6a0,7a0,   0b3,1b3,2b5,3b4,4b1,5b6,6b-,7b2,   sync=42, depth=46
0a7,1a6,2a2,3a3,4a4,5a1,6a0,7a0,   0b4,1b4,2b3,3b5,4b1,5b6,6b-,7b2,   sync=42, depth=47
0a7,1a6,2a2,3a3,4a4,5a1,6a0,7a0,   0b3,1b3,2b5,3b4,4b1,5b7,6b-,7b2,   sync=42, depth=46
0a7,1a6,2a2,3a3,4a4,5a1,6a0,7a0,   0b3,1b-,2b6,3b4,4b1,5b3,6b2,7b5,   sync=42, depth=47
0a7,1a6,2a2,3a3,4a4,5a1,6a0,7a0,   0b3,1b-,2b6,3b4,4b1,5b5,6b2,7b5,   sync=42, depth=47
0a7,1a6,2a2,3a3,4a4,5a1,6a0,7a0,   0b3,1b-,2b6,3b4,4b1,5b7,6b2,7b5,   sync=42, depth=47
0a7,1a6,2a2,3a3,4a4,5a1,6a0,7a0,   0b3,1b-,2b7,3b4,4b0,5b-,6b2,7b5,   sync=43, depth=48
0a7,1a6,2a2,3a3,4a4,5a1,6a0,7a0,   0b3,1b-,2b6,3b4,4b1,5b-,6b2,7b5,   sync=42, depth=47
0a7,1a6,2a2,3a3,4a4,5a1,6a0,7a0,   0b3,1b3,2b6,3b4,4b1,5b2,6b-,7b5,   sync=42, depth=46
0a7,1a6,2a2,3a3,4a4,5a1,6a0,7a0,   0b3,1b-,2b5,3b4,4b1,5b2,6b2,7b7,   sync=43, depth=49
0a7,1a6,2a2,3a3,4a4,5a1,6a0,7a0,   0b3,1b-,2b5,3b4,4b1,5b3,6b2,7b7,   sync=44, depth=50
0a7,1a6,2a2,3a3,4a4,5a1,6a0,7a0,   0b3,1b-,2b5,3b4,4b1,5b-,6b2,7b7,   sync=44, depth=50
0a2,1a5,2a6,3a3,4a4,5a1,6a0,7a0,   0b7,1b4,2b1,3b2,4b5,5b3,6b1,7b-,   sync=42, depth=48
0a2,1a5,2a6,3a3,4a4,5a1,6a0,7a0,   0b1,1b4,2b0,3b7,4b5,5b3,6b1,7b-,   sync=42, depth=48
0a2,1a5,2a6,3a3,4a4,5a1,6a0,7a0,   0b1,1b5,2b0,3b4,4b7,5b3,6b1,7b-,   sync=42, depth=49
0a7,1a5,2a6,3a3,4a4,5a1,6a0,7a0,   0b5,1b1,2b4,3b7,4b0,5b2,6b-,7b3,   sync=42, depth=45
0a2,1a7,2a6,3a3,4a4,5a1,6a0,7a0,   0b2,1b-,2b6,3b4,4b5,5b-,6b3,7b0,   sync=42, depth=49
0a2,1a3,2a6,3a5,4a4,5a1,6a0,7a0,   0b7,1b5,2b4,3b2,4b0,5b2,6b1,7b-,   sync=43, depth=46
0a2,1a3,2a6,3a5,4a4,5a1,6a0,7a0,   0b1,1b4,2b0,3b5,4b7,5b3,6b1,7b-,   sync=42, depth=47
0a2,1a3,2a6,3a5,4a4,5a1,6a0,7a0,   0b1,1b5,2b0,3b7,4b3,5b4,6b1,7b-,   sync=42, depth=47
0a2,1a5,2a7,3a6,4a4,5a1,6a0,7a0,   0b3,1b4,2b1,3b-,4b5,5b6,6b1,7b0,   sync=44, depth=49
0a2,1a5,2a7,3a6,4a4,5a1,6a0,7a0,   0b4,1b7,2b5,3b2,4b0,5b6,6b-,7b3,   sync=42, depth=45
0a2,1a4,2a7,3a6,4a5,5a1,6a0,7a0,   0b3,1b5,2b1,3b-,4b6,5b4,6b1,7b0,   sync=42, depth=47
0a2,1a4,2a7,3a6,4a5,5a1,6a0,7a0,   0b3,1b4,2b1,3b-,4b6,5b5,6b1,7b0,   sync=43, depth=48
0a2,1a4,2a7,3a6,4a5,5a1,6a0,7a0,   0b1,1b4,2b6,3b-,4b5,5b3,6b-,7b1,   sync=42, depth=49
0a2,1a4,2a7,3a6,4a5,5a1,6a0,7a0,   0b1,1b4,2b7,3b-,4b5,5b3,6b-,7b1,   sync=42, depth=49
0a0,1a1,2a2,3a3,4a4,5a5,6a0,7a0,   0b3,1b7,2b5,3b4,4b2,5b1,6b-,7b6,   sync=42, depth=49
0a6,1a1,2a2,3a3,4a4,5a5,6a0,7a0,   0b5,1b3,2b7,3b4,4b2,5b1,6b1,7b-,   sync=42, depth=48
0a7,1a6,2a3,3a3,4a4,5a2,6a1,7a0,   0b5,1b7,2b1,3b0,4b6,5b-,6b4,7b1,   sync=44, depth=49
0a2,1a1,2a2,3a3,4a4,5a5,6a1,7a0,   0b2,1b7,2b4,3b6,4b5,5b3,6b-,7b2,   sync=42, depth=49
0a2,1a1,2a2,3a3,4a4,5a5,6a1,7a0,   0b2,1b7,2b4,3b6,4b5,5b3,6b-,7b-,   sync=43, depth=50
0a2,1a1,2a2,3a3,4a4,5a5,6a1,7a0,   0b2,1b4,2b6,3b7,4b5,5b3,6b-,7b-,   sync=42, depth=49
0a2,1a1,2a2,3a3,4a4,5a5,6a1,7a0,   0b2,1b5,2b4,3b7,4b6,5b3,6b-,7b-,   sync=43, depth=50
0a2,1a1,2a2,3a3,4a4,5a5,6a1,7a0,   0b2,1b4,2b5,3b6,4b7,5b3,6b-,7b-,   sync=43, depth=50
0a6,1a1,2a2,3a3,4a4,5a5,6a1,7a0,   0b-,1b4,2b7,3b5,4b3,5b2,6b-,7b0,   sync=45, depth=52
0a6,1a1,2a2,3a3,4a4,5a5,6a1,7a0,   0b-,1b4,2b7,3b5,4b3,5b2,6b-,7b6,   sync=43, depth=49
0a6,1a1,2a2,3a3,4a4,5a5,6a1,7a0,   0b1,1b4,2b7,3b5,4b3,5b2,6b1,7b-,   sync=45, depth=52
0a6,1a1,2a2,3a3,4a4,5a5,6a1,7a0,   0b-,1b4,2b7,3b5,4b3,5b2,6b1,7b-,   sync=52, depth=59
0a6,1a1,2a2,3a3,4a4,5a5,6a1,7a0,   0b1,1b4,2b7,3b5,4b3,5b2,6b-,7b-,   sync=45, depth=52
0a6,1a1,2a2,3a3,4a4,5a5,6a1,7a0,   0b6,1b4,2b7,3b5,4b3,5b2,6b-,7b-,   sync=45, depth=52
0a7,1a1,2a2,3a3,4a4,5a5,6a1,7a0,   0b5,1b0,2b4,3b6,4b3,5b2,6b-,7b2,   sync=43, depth=49
0a6,1a2,2a2,3a3,4a4,5a5,6a1,7a0,   0b-,1b2,2b4,3b7,4b5,5b3,6b-,7b-,   sync=44, depth=51
0a1,1a1,2a2,3a3,4a4,5a5,6a6,7a0,   0b-,1b4,2b7,3b6,4b5,5b3,6b2,7b0,   sync=50, depth=57
0a1,1a1,2a2,3a3,4a4,5a5,6a6,7a0,   0b-,1b4,2b7,3b6,4b5,5b3,6b2,7b1,   sync=42, depth=49
0a1,1a1,2a2,3a3,4a4,5a5,6a6,7a0,   0b-,1b5,2b0,3b7,4b6,5b4,6b3,7b2,   sync=44, depth=50
0a1,1a1,2a2,3a3,4a4,5a5,6a6,7a0,   0b6,1b4,2b7,3b5,4b3,5b2,6b1,7b-,   sync=48, depth=55
0a1,1a1,2a2,3a3,4a4,5a5,6a6,7a0,   0b1,1b4,2b7,3b6,4b5,5b3,6b2,7b-,   sync=55, depth=62
 fail: 6071390975 (240199784018432)
    0: 0 (0)
    1: 9931 (210156040)
    2: 38984846 (1467010877192)
    3: 441944770 (17250887607072)
    4: 936221893 (36995983829616)
    5: 1030143935 (40971791559888)
    6: 815986822 (32565373453200)
    7: 579922717 (23172378964560)
    8: 404908597 (16202697510720)
    9: 286839197 (11492371438800)
   10: 182929297 (7336484289120)
   11: 119982790 (4815787139520)
   12: 74380476 (2987000419200)
   13: 47591525 (1911473981760)
   14: 30859737 (1240188257280)
   15: 19461620 (782515507200)
   16: 11912565 (479187965760)
   17: 7845620 (315672779520)
   18: 4888070 (196767607680)
   19: 3116645 (125493258240)
   20: 1980065 (79732517760)
   21: 1304017 (52522767360)
   22: 804782 (32430565440)
   23: 503040 (20275234560)
   24: 314278 (12670539840)
   25: 199073 (8026341120)
   26: 130093 (5243918400)
   27: 87743 (3537616320)
   28: 53176 (2143975680)
   29: 32851 (1324552320)
   30: 20363 (821036160)
   31: 12854 (518273280)
   32: 7764 (313044480)
   33: 5022 (202487040)
   34: 3292 (132733440)
   35: 2052 (82736640)
   36: 1266 (51045120)
   37: 768 (30965760)
   38: 359 (14474880)
   39: 321 (12942720)
   40: 134 (5402880)
   41: 71 (2862720)
   42: 41 (1653120)
   43: 15 (604800)
   44: 7 (282240)
   45: 6 (241920)
   46: 0 (0)
   47: 0 (0)
   48: 1 (40320)
   49: 0 (0)
   50: 1 (40320)
   51: 0 (0)
   52: 1 (40320)
   53: 0 (0)
   54: 0 (0)
   55: 1 (40320)
 more: 0 (0)
time = 49005.753612

9 states, proper pfa with two symbols
0a8,1a7,2a5,3a4,4a3,5a2,6a1,7a0,8a0,   0b2,1b-,2b4,3b5,4b3,5b6,6b-,7b2,8b0,   sync=59, depth=65
0a8,1a7,2a5,3a4,4a3,5a2,6a1,7a0,8a0,   0b2,1b-,2b4,3b5,4b3,5b6,6b-,7b2,8b1,   sync=56, depth=62
0a8,1a7,2a5,3a4,4a3,5a2,6a1,7a0,8a0,   0b5,1b-,2b4,3b6,4b1,5b3,6b-,7b8,8b2,   sync=56, depth=61
0a8,1a7,2a5,3a4,4a3,5a2,6a1,7a0,8a0,   0b4,1b4,2b6,3b3,4b1,5b7,6b7,7b-,8b2,   sync=59, depth=63
0a8,1a7,2a5,3a4,4a3,5a2,6a1,7a0,8a0,   0b4,1b-,2b7,3b3,4b0,5b2,6b-,7b2,8b6,   sync=56, depth=62
0a8,1a7,2a5,3a4,4a3,5a2,6a1,7a0,8a0,   0b3,1b-,2b7,3b4,4b0,5b2,6b-,7b2,8b6,   sync=56, depth=62
0a4,1a7,2a6,3a5,4a3,5a2,6a1,7a0,8a0,   0b4,1b7,2b6,3b5,4b3,5b2,6b1,7b8,8b-,   sync=57, depth=65
0a4,1a7,2a6,3a5,4a3,5a2,6a1,7a0,8a0,   0b4,1b8,2b6,3b5,4b3,5b2,6b1,7b8,8b-,   sync=56, depth=64
0a4,1a7,2a6,3a5,4a3,5a2,6a1,7a0,8a0,   0b8,1b6,2b5,3b4,4b0,5b3,6b2,7b8,8b-,   sync=56, depth=64
0a8,1a7,2a5,3a3,4a4,5a2,6a1,7a0,8a0,   0b5,1b-,2b6,3b1,4b2,5b4,6b-,7b3,8b0,   sync=56, depth=62
0a8,1a7,2a5,3a3,4a4,5a2,6a1,7a0,8a0,   0b4,1b-,2b6,3b7,4b0,5b5,6b2,7b3,8b2,   sync=56, depth=62
0a8,1a7,2a5,3a3,4a4,5a2,6a1,7a0,8a0,   0b4,1b-,2b6,3b7,4b0,5b5,6b-,7b3,8b2,   sync=58, depth=64
0a8,1a7,2a5,3a3,4a4,5a2,6a1,7a0,8a0,   0b4,1b-,2b6,3b8,4b0,5b5,6b-,7b3,8b2,   sync=58, depth=64
0a8,1a7,2a5,3a3,4a4,5a2,6a1,7a0,8a0,   0b0,1b4,2b6,3b5,4b1,5b3,6b2,7b-,8b2,   sync=56, depth=61
0a8,1a7,2a5,3a3,4a4,5a2,6a1,7a0,8a0,   0b0,1b4,2b6,3b5,4b1,5b3,6b-,7b-,8b2,   sync=56, depth=61
0a8,1a7,2a5,3a3,4a4,5a2,6a1,7a0,8a0,   0b5,1b-,2b2,3b6,4b0,5b4,6b-,7b7,8b3,   sync=57, depth=62
0a8,1a7,2a5,3a3,4a4,5a2,6a1,7a0,8a0,   0b5,1b-,2b2,3b6,4b0,5b4,6b-,7b8,8b3,   sync=58, depth=63
0a8,1a7,2a5,3a3,4a4,5a2,6a1,7a0,8a0,   0b2,1b-,2b5,3b6,4b1,5b4,6b2,7b3,8b8,   sync=56, depth=63
0a8,1a7,2a5,3a3,4a4,5a2,6a1,7a0,8a0,   0b5,1b-,2b4,3b6,4b2,5b1,6b3,7b3,8b8,   sync=57, depth=62
0a8,1a7,2a5,3a3,4a4,5a2,6a1,7a0,8a0,   0b5,1b-,2b4,3b6,4b2,5b1,6b7,7b3,8b8,   sync=56, depth=61
0a8,1a7,2a5,3a3,4a4,5a2,6a1,7a0,8a0,   0b5,1b-,2b4,3b6,4b2,5b1,6b-,7b3,8b8,   sync=57, depth=62
0a8,1a7,2a5,3a3,4a4,5a2,6a1,7a0,8a0,   0b5,1b-,2b4,3b6,4b1,5b2,6b-,7b3,8b8,   sync=56, depth=63
0a6,1a8,2a7,3a5,4a4,5a2,6a1,7a0,8a0,   0b7,1b2,2b1,3b0,4b6,5b0,6b4,7b-,8b3,   sync=56, depth=61
0a6,1a8,2a7,3a5,4a4,5a2,6a1,7a0,8a0,   0b7,1b2,2b1,3b-,4b6,5b0,6b4,7b-,8b3,   sync=56, depth=61
0a3,1a8,2a5,3a7,4a4,5a2,6a1,7a0,8a0,   0b6,1b-,2b1,3b2,4b5,5b4,6b2,7b7,8b2,   sync=56, depth=61
0a3,1a8,2a5,3a7,4a4,5a2,6a1,7a0,8a0,   0b6,1b-,2b1,3b2,4b5,5b4,6b-,7b7,8b2,   sync=58, depth=63
0a3,1a8,2a5,3a7,4a4,5a2,6a1,7a0,8a0,   0b6,1b-,2b1,3b2,4b5,5b4,6b-,7b8,8b2,   sync=58, depth=63
0a3,1a8,2a5,3a7,4a4,5a2,6a1,7a0,8a0,   0b4,1b-,2b1,3b5,4b7,5b3,6b2,7b0,8b6,   sync=57, depth=63
0a3,1a8,2a6,3a7,4a4,5a2,6a1,7a0,8a0,   0b4,1b7,2b-,3b2,4b0,5b5,6b-,7b3,8b5,   sync=56, depth=62
0a3,1a8,2a4,3a7,4a5,5a2,6a1,7a0,8a0,   0b6,1b-,2b5,3b2,4b4,5b1,6b2,7b7,8b2,   sync=56, depth=62
0a3,1a8,2a4,3a7,4a5,5a2,6a1,7a0,8a0,   0b6,1b-,2b5,3b2,4b4,5b1,6b-,7b7,8b2,   sync=56, depth=62
0a3,1a8,2a4,3a7,4a5,5a2,6a1,7a0,8a0,   0b6,1b-,2b5,3b2,4b4,5b1,6b-,7b8,8b2,   sync=56, depth=62
0a0,1a1,2a2,3a3,4a4,5a5,6a6,7a0,8a0,   0b4,1b8,2b6,3b5,4b3,5b2,6b1,7b-,8b7,   sync=57, depth=65
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a0,8a0,   0b6,1b4,2b8,3b5,4b3,5b2,6b1,7b1,8b-,   sync=58, depth=65
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a0,8a0,   0b4,1b4,2b8,3b6,4b5,5b3,6b2,7b1,8b-,   sync=57, depth=65
0a0,1a7,2a2,3a3,4a4,5a5,6a6,7a0,8a0,   0b4,1b-,2b6,3b5,4b3,5b2,6b1,7b8,8b-,   sync=57, depth=65
0a8,1a7,2a2,3a3,4a4,5a5,6a6,7a0,8a0,   0b2,1b-,2b4,3b6,4b5,5b3,6b1,7b8,8b2,   sync=56, depth=63
0a8,1a7,2a2,3a3,4a4,5a5,6a6,7a0,8a0,   0b5,1b-,2b4,3b6,4b3,5b2,6b1,7b-,8b2,   sync=56, depth=63
0a8,1a7,2a6,3a4,4a4,5a3,6a2,7a1,8a0,   0b0,1b8,2b7,3b7,4b6,5b-,6b5,7b2,8b1,   sync=56, depth=61
0a6,1a1,2a2,3a3,4a4,5a5,6a2,7a1,8a0,   0b-,1b8,2b4,3b7,4b5,5b3,6b2,7b-,8b-,   sync=57, depth=65
0a6,1a1,2a2,3a3,4a4,5a5,6a2,7a1,8a0,   0b-,1b5,2b4,3b8,4b7,5b3,6b2,7b-,8b-,   sync=56, depth=64
0a6,1a1,2a2,3a3,4a4,5a5,6a2,7a1,8a0,   0b-,1b4,2b5,3b7,4b8,5b3,6b2,7b-,8b-,   sync=56, depth=64
0a2,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b2,1b8,2b5,3b7,4b6,5b4,6b3,7b-,8b2,   sync=59, depth=67
0a2,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b2,1b4,2b5,3b7,4b8,5b6,6b3,7b-,8b2,   sync=57, depth=65
0a2,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b2,1b8,2b5,3b7,4b6,5b4,6b3,7b-,8b-,   sync=61, depth=69
0a2,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b2,1b5,2b7,3b8,4b6,5b4,6b3,7b-,8b-,   sync=59, depth=67
0a2,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b2,1b6,2b5,3b8,4b7,5b4,6b3,7b-,8b-,   sync=59, depth=67
0a2,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b2,1b5,2b4,3b8,4b7,5b6,6b3,7b-,8b-,   sync=60, depth=68
0a2,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b2,1b4,2b5,3b7,4b8,5b6,6b3,7b-,8b-,   sync=60, depth=68
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b4,2b6,3b5,4b3,5b2,6b0,7b1,8b0,   sync=56, depth=63
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b4,2b8,3b6,4b5,5b3,6b2,7b-,8b0,   sync=62, depth=70
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b4,2b6,3b5,4b3,5b2,6b0,7b1,8b1,   sync=56, depth=63
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b4,2b6,3b5,4b3,5b2,6b0,7b1,8b2,   sync=56, depth=63
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b5,2b4,3b6,4b3,5b2,6b0,7b1,8b2,   sync=56, depth=63
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b4,2b3,3b6,4b5,5b2,6b0,7b1,8b2,   sync=56, depth=63
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b2,2b4,3b6,4b5,5b3,6b0,7b1,8b2,   sync=56, depth=63
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b4,2b0,3b6,4b5,5b3,6b2,7b1,8b2,   sync=56, depth=63
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b4,2b6,3b5,4b3,5b2,6b0,7b1,8b7,   sync=56, depth=63
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b7,1b4,2b8,3b6,4b5,5b3,6b2,7b-,8b7,   sync=57, depth=64
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b4,2b8,3b6,4b5,5b3,6b2,7b-,8b7,   sync=58, depth=65
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b4,2b6,3b5,4b3,5b2,6b0,7b1,8b8,   sync=56, depth=63
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b4,2b6,3b5,4b3,5b2,6b0,7b1,8b-,   sync=56, depth=63
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b1,1b4,2b8,3b6,4b5,5b3,6b2,7b1,8b-,   sync=62, depth=70
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b4,1b4,2b8,3b6,4b5,5b3,6b2,7b1,8b-,   sync=57, depth=64
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b4,2b8,3b6,4b5,5b3,6b2,7b1,8b-,   sync=72, depth=80
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b5,2b1,3b8,4b6,5b4,6b3,7b2,8b-,   sync=63, depth=71
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b1,1b2,2b5,3b8,4b6,5b4,6b3,7b2,8b-,   sync=56, depth=63
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b7,1b2,2b5,3b8,4b6,5b4,6b3,7b2,8b-,   sync=56, depth=63
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b1,1b4,2b8,3b6,4b5,5b3,6b2,7b-,8b-,   sync=62, depth=70
0a7,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b7,1b4,2b8,3b6,4b5,5b3,6b2,7b-,8b-,   sync=63, depth=71
0a8,1a1,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b6,1b0,2b4,3b7,4b5,5b3,6b2,7b-,8b2,   sync=59, depth=66
0a7,1a2,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b-,2b5,3b8,4b6,5b4,6b3,7b1,8b-,   sync=60, depth=68
0a7,1a2,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b2,2b5,3b8,4b6,5b4,6b3,7b2,8b-,   sync=58, depth=66
0a7,1a2,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b-,2b5,3b8,4b6,5b4,6b3,7b2,8b-,   sync=58, depth=66
0a7,1a2,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b-,1b2,2b5,3b8,4b6,5b4,6b3,7b-,8b-,   sync=65, depth=73
0a7,1a2,2a2,3a3,4a4,5a5,6a6,7a1,8a0,   0b7,1b-,2b5,3b8,4b6,5b4,6b3,7b-,8b-,   sync=58, depth=66
0a1,1a1,2a2,3a3,4a4,5a5,6a6,7a7,8a0,   0b-,1b5,2b8,3b7,4b6,5b4,6b3,7b2,8b0,   sync=68, depth=76
0a1,1a1,2a2,3a3,4a4,5a5,6a6,7a7,8a0,   0b-,1b5,2b8,3b7,4b6,5b4,6b3,7b2,8b1,   sync=56, depth=64
0a1,1a1,2a2,3a3,4a4,5a5,6a6,7a7,8a0,   0b1,1b4,2b8,3b6,4b5,5b3,6b2,7b0,8b-,   sync=57, depth=64
0a1,1a1,2a2,3a3,4a4,5a5,6a6,7a7,8a0,   0b1,1b4,2b8,3b6,4b5,5b3,6b2,7b1,8b-,   sync=57, depth=64
0a1,1a1,2a2,3a3,4a4,5a5,6a6,7a7,8a0,   0b4,1b5,2b8,3b6,4b7,5b3,6b2,7b1,8b-,   sync=56, depth=64
0a1,1a1,2a2,3a3,4a4,5a5,6a6,7a7,8a0,   0b5,1b4,2b8,3b7,4b6,5b4,6b3,7b2,8b-,   sync=56, depth=63
0a1,1a1,2a2,3a3,4a4,5a5,6a6,7a7,8a0,   0b1,1b5,2b8,3b7,4b6,5b4,6b3,7b2,8b-,   sync=73, depth=81
0a1,1a1,2a2,3a3,4a4,5a5,6a6,7a7,8a0,   0b4,1b5,2b8,3b7,4b6,5b4,6b3,7b2,8b-,   sync=57, depth=65
 fail: 346622790538 (123592218944775264)
    0: 0 (0)
    1: 31748 (5513215599)
    2: 729505938 (246669901645248)
    3: 14452238387 (5069520443049552)
    4: 42228127774 (14990630378217984)
    5: 57848505285 (20661316081042896)
    6: 54710048599 (19614064212172080)
    7: 43499761127 (15625656721265472)
    8: 32241517892 (11594202372884880)
    9: 23817790751 (8574116434095744)
   10: 16331299169 (5885293620880800)
   11: 11170125159 (4028321485732320)
   12: 7201460373 (2598453792365760)
   13: 4685161559 (1690942722950880)
   14: 3077309236 (1110947946544800)
   15: 1996432692 (721032059311200)
   16: 1263534485 (456510429204480)
   17: 835266536 (301843216856160)
   18: 537439571 (194285543941440)
   19: 352443625 (127455816237120)
   20: 228172232 (82522383975360)
   21: 152331819 (55107846521280)
   22: 99519441 (36019652598720)
   23: 64767219 (23449023521280)
   24: 42221038 (15291204122880)
   25: 27672686 (10024229113920)
   26: 18264127 (6615451785600)
   27: 12580966 (4557747640320)
   28: 8192069 (2968705857600)
   29: 5375271 (1948426280640)
   30: 3557672 (1290046746240)
   31: 2361791 (856597835520)
   32: 1559239 (565659521280)
   33: 1042758 (378340139520)
   34: 711439 (258156460800)
   35: 475537 (172549440000)
   36: 316289 (114759348480)
   37: 211487 (76741136640)
   38: 134176 (48688698240)
   39: 96505 (35006307840)
   40: 63154 (22915509120)
   41: 40574 (14722767360)
   42: 27308 (9909527040)
   43: 17337 (6291250560)
   44: 11306 (4102721280)
   45: 7438 (2699101440)
   46: 4290 (1556755200)
   47: 2645 (959817600)
   48: 1795 (651369600)
   49: 1050 (381024000)
   50: 738 (267805440)
   51: 405 (146966400)
   52: 279 (101243520)
   53: 114 (41368320)
   54: 64 (23224320)
   55: 134 (48625920)
   56: 40 (14515200)
   57: 15 (5443200)
   58: 10 (3628800)
   59: 6 (2177280)
   60: 3 (1088640)
   61: 1 (362880)
   62: 3 (1088640)
   63: 2 (725760)
   64: 0 (0)
   65: 1 (362880)
   66: 0 (0)
   67: 0 (0)
   68: 1 (362880)
   69: 0 (0)
   70: 0 (0)
   71: 0 (0)
   72: 1 (362880)
   73: 1 (362880)
 more: 0 (0)
time = 5559624.252625



==> anc/powerauto.h <==
#include <assert.h>

#include "matBool.h"
#include "matAntidist_sse.h"

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

const char bitweight[256] = {
	0, 1, 1, 2, 1, 2, 2, 3, 1, 2, 2, 3, 2, 3, 3, 4, 
	1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 
	1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 
	1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 
	2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 
	3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 
	3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 
	4, 5, 5, 6, 5, 6, 6, 7, 5, 6, 6, 7, 6, 7, 7, 8};

template <int N>
class powerauto;

template <int N>
class pairauto : public matBool<N*(N-1)/2+1,N*(N-1)/2+1>
{
  public:
	// one state for each of the N*(N-1)/2 doubletons, 
	// and another state for all singletons altogether
	pairauto () 
		: matBool<N*(N-1)/2+1,N*(N-1)/2+1> (zeroMatrix) {}
	pairauto (const powerauto<N> &p);
	
	int syncing_pairs () const;
};

template <int N>
pairauto<N>::pairauto (const powerauto<N> &p)
	: matBool<N*(N-1)/2+1,N*(N-1)/2+1> (zeroMatrix)
{
	// compute map from pair (doubleton) index to power (subset) index
	// subset index 1 represents any singleton (not just subset {0})
	// after abusing singletons
	int map[N*(N-1)/2+1];
	// universal singleton has doubleton index N*(N-1)/2 
	// and subset index 1
	map[N*(N-1)/2] = 1;
	// scan for doubletons and make the rest of the map
	for (int i=(1<<N),j=N*(N-1)/2; --i>=0; ) {
		if (bitweight[i] == 2) {
			map[--j] = i;
		}
	}
	
	// copy part of power state automaton
	for (int r=N*(N-1)/2+1; --r>=0; ) {
		for (int c=N*(N-1)/2; --c>=0; ) {
			(*this)(r,c) = p(map[r],map[c]);
		}
	}
}

// counter for calls to syncing_pairs
long long syncing_pairs_calls = 0;

// class to be used for bread-first search in pairauto
template <int N>
class pairautorow : public matBool<1,N*(N-1)/2+1>
{
  public:
	pairautorow () : matBool<1,N*(N-1)/2+1> (zeroMatrix) {}
	
	int weight () {
		return  bitweight[this->data[0]] + bitweight[this->data[1]] + 
				bitweight[this->data[2]] + bitweight[this->data[3]]; }
};

template <int N>
int pairauto<N>::syncing_pairs () const
{
	// count the number of synchronizing doubletons, by way of 
	// breath-first search, starting from the universal singleton
	pairautorow<N> b, bcumul, bzero;
	b(0,N*(N-1)/2) = 1;
	int level = 0;
	
	do {
		bcumul |= b;
		b *= (*this);
		b &= ~bcumul;
		level++;
	} while (b != bzero);
	syncing_pairs_calls++;
	
	return  bcumul.weight () - 1;
}

template <int N>
class powerautoAntidist;

template <int N>
class powerauto : public matBool<1<<N,1<<N>
{
	friend class powerautoAntidist<N>;
	
  public:
	// one state for each of the 1<<N subsets, except for the
	// singleton states which are merged to only one state, namely
	// 1, so 2, 4, 8, 16, ... can be abused for special purposes
	powerauto () 
		: matBool<1<<N,1<<N> (zeroMatrix) {}
	powerauto (int sbi);
	powerauto (const unsigned char *cs);
	powerauto (const unsigned char *cs, int sbs);
	
	void code (unsigned char *cs) const;
	
	int sync_upper_bound (int startpath = (1<<N) - 1, 
			int lengthpath = 0, int endpath = 1) const;
	int sync_length_bfs (int startpath = (1<<N) - 1, 
			int lengthpath = 0, int endpath = 1) const;
			
	int target_size = 1;
};

template <int N>
powerauto<N>::powerauto (int sbi) 
	: matBool<1<<N,1<<N> (zeroMatrix) 
{
	// for every state s, say it is mapped to state t by
	// the symbol, make r[{s}] equal to the indicator of t
	// as a regular (non-power) state
	int s, t;
	int r[1<<N];
	for (int i=1<<N; --i>=0; ) {
		r[i] = 0;
	}
	for (s=N; --s>=0; ) {
		t = sbi % N;
		sbi /= N;
		r[1<<s] = 1 << t;
	}
	
	// for all power states c, compute from the singleton
	// states the indicator r[c] of the subset it is mapped to
	// by the symbol, and set the corresponding power state
	int c;
	for (c=0; c<1<<N; c++) {
		r[c] = r[c&(c-1)] |  r[c&~(c-1)];
		(*this)(r[c],c) = true;
	}
	
	// merge all singleton states to state 1
	for (int s=1<<N; --s>=0; ) {
		for (int i=N; --i>0; ) {
			(*this)(s,1<<0) |= (*this)(s,1<<i);
			(*this)(1<<0,s) |= (*this)(1<<i,s);
			(*this)(s,1<<i) = 0;
			(*this)(1<<i,s) = 0;
		}
	}
}

template <int N>
powerauto<N>::powerauto (const unsigned char *cs)
	: matBool<1<<N,1<<N> (zeroMatrix) 
{
	// make powerauto from codestring of a symbol
	for (int c=1<<N; --c>=2; ) {
		if (cs[c]) (*this)(cs[c],c) = true;
	}
	(*this)(1,1) = true;
	(*this)(0,0) = true;
}

template <int N>
powerauto<N>::powerauto (const unsigned char *cs, int sbs)
	: matBool<1<<N,1<<N> (zeroMatrix) 
{
	// make powerauto from codestring of a symbol, and from subset 
	// (sbs) on which symbols are defined (undefined otherwise)
	for (int c=1<<N; --c>=2; ) {
		if (cs[c]) (*this)(cs[c],c) = (c & sbs) == c;
	}
	(*this)(1,1) = sbs;
	(*this)(0,0) = true;
}

template <int N>
void powerauto<N>::code (unsigned char *cs) const
{
	// make codestring from powerauto of one symbol
	// one letter for each column c
	for (int c=1<<N; --c>=0; ) {
		cs[c] = 0;
		for (int r=1<<N; --r>0; ) {
			if ((*this)(r,c)) {
				assert (cs[c] == 0);
				cs[c] = r;
			}
		}
	}
}

// class for anti-distance matrices
// 0XFF = 255 as an entry indicates distance 0
// 0XFE = 254 as an entry indicates distance 1
// ...
// 0X01 = 1 as an entry indicates distance 254
// 0X00 = 254 as an entry indicates distance 255 or larger,
// including infinity (transitively unconnected)
template <int N>
class powerautoAntidist : private matAntidist<1<<N,1<<N,unsigned char>
{
	friend class powerauto<N>;
	
  private:
	powerautoAntidist (powerauto<N> p);
	
	int sync_upper_bound_easy (int startpath) const;
	int sync_upper_bound_shallow (int startpath) const;
	int sync_upper_bound_deep (int startpath) const;
	
	void initFFedges ();
	
	// edges with value 0XFF (indicating distance 0)
	static matAntidist<1<<N,1<<N,unsigned char> FFedges;
	
 	int target_size = 0;
};

template <int N>
matAntidist<1<<N,1<<N,unsigned char> powerautoAntidist<N>::FFedges = false;

template <int N>
powerautoAntidist<N>::powerautoAntidist (powerauto<N> p)
	: matAntidist<1<<N,1<<N,unsigned char> (zeroMatrix)
{
	// compute anti-distance matrix from Boolean adjacency matrix
	// by way of edges with value 0XEF (indicating distance 1)
	if (false) {
		// the straightforward way
		for (int r=0; r<(1<<N); r++) {
	 		for (int c=0; c<(1<<N); c++) {
				(*this)(r,c) = 0XFE * p(r,c);
			}
		}
	} else if (true) {
		// the efficient way, with lookup table
		assert (!((this->alignment | p.alignment) & 7));
		unsigned long long *block  = (unsigned long long *) this->data;
		unsigned char *pchar = p.data;
		static int const Cblocks = (N<=3) ? 2 : (1<<N)>>3;
		int pi = 0;
		static unsigned long long lookup_table[256] = { true };
		if (lookup_table[0]) {
			for (int i=0; i<256; i++) {
				unsigned long long j = i;
				j = (j & 0x000000000000000Fll) |
					(j & 0x00000000000000F0ll) << 28;
				j = (j & 0x0000000300000003ll) | 
					(j & 0x0000000C0000000Cll) << 14;
				j = (j & 0x0001000100010001ll) | 
					(j & 0x0002000200020002ll) << 7;
				lookup_table[i] = (j << 8) - (j << 1);
			}
		}
		for (int r=0; r<(1<<N); r++) { 
			for (int c=0; c<Cblocks; c++) {
				block[r*Cblocks+c] = lookup_table[pchar[pi++]];
			}
			pi = (pi + 7) & ~7;
		}
	} else {
		// the efficient way, without lookup table
		assert (!((this->alignment | p.alignment) & 7));
		unsigned long long *block  = (unsigned long long *) this->data;
		unsigned long long *pblock = (unsigned long long *) p.data;
		static int const Cblocks = (N<=3) ? 2 : (1<<N)>>3;
		int pi = 0;
		unsigned long long k = 0;
		for (int r=0; r<(1<<N); r++) { 
			for (int c=0; c<Cblocks; c++) {
				if (!(c & 7)) {
					k = pblock[pi++];
					k = (k & 0XF0F0F0F00F0F0F0Fll) |
						(k & 0X00000000F0F0F0F0ll) << 28 |
						(k & 0X0F0F0F0F00000000ll) >> 28;
					k = (k & 0XCCCC3333CCCC3333ll) |
						(k & 0X0000CCCC0000CCCCll) << 14 |
						(k & 0X3333000033330000ll) >> 14;
					k = (k & 0XAA55AA55AA55AA55ll) |
						(k & 0X00AA00AA00AA00AAll) << 7 |
						(k & 0X5500550055005500ll) >> 7;
				}
				unsigned long long j = k & 0X0101010101010101ll;
				k >>= 1;
				block[r*Cblocks+c] = (j << 8) - (j << 1);
			}
		}
	}
	
	// add some extra edges with value 0XFF (indicating distance 0)
	if (!FFedges(0,0)) initFFedges ();
	(*this) |= FFedges;
	
	target_size = p.target_size;
}

template <int N>
void powerautoAntidist<N>::initFFedges ()
{
	// abuse singleton states except 1 = {0}
	for (int c=(1<<N)-1; --c>0; ) {
		// make edges from c to {bitweight[c]} = 1<<bitweight[c]
		// for every c except empty set = 0 and full set = (1<<N)-1
		if (c == 1 || (c & (c-1))) {
			this->FFedges(1<<bitweight[c],c) = 0XFF;
		// make edges from to {b} = 1<<b = c to {b+1} = 2<<b = c + c
		// for every c = 1<<b such that 1 < b < N-1
		} else if (c + c < (1<<N)) {
			FFedges(c+c,c) = 0XFF;
		}
	}
	
	// add diagonal edges
	for (int r=(1<<N); --r>=0; ) FFedges(r,r) = 0XFF;
}

// compute the number of required steps in case
// of synchronization, and an upper bound of it
// for synchronizing extensions of the automaton
// otherwise
template <int N>
int powerautoAntidist<N>::sync_upper_bound_easy (int startpath) const
{
	// to what size s can we reduce the set of all N states?
	// use abused singleton states to determine that
	int s;
	for (s=N; --s>0; ) {
		if (!(*this)(1<<s,startpath)) break;
	}
	s++;
	assert (s > target_size);
	
	// for subsets of size b which reduce to a smaller subset, 
	// set maxred[b] to the maximum number of steps required 
	// for this reduction, where 2 <= b <= s, using abused
	// singleton states 
	// for subsets of size b which do not reduce to a smaller 
	// subset, determine their strongly connected components,
	// where 2 <= b <= s 
	// furthermore, if s < N, then add the set of all N states
	// to the strongly connected component of subsets of s 
	// states to which it reduces
	int scc[N+1][1<<N][1<<N], sccsize[N+1][1<<N], nscc[N+1];
	int maxred[N+1];
	for (int i=N+1; --i>=0; ) {
		nscc[i] = 0;
		maxred[i] = 0;
	}
	for (int i=(1<<N); --i>0; ) {
		int b = bitweight[i]; 
		if (b > 1 && b <= s) {
			int c = (*this)(1<<(b-1),i);
			if (c) {
				// update maxred[b]
				c ^= 0XFF;
				if (maxred[b] < c) maxred[b] = c;
			} else {
				// add subset of b states to the strongly 
				// connected components of subsets of s states
				int h;
				for (h=0; h<nscc[b]; h++ ) {
					if ((*this)(i,scc[b][h][0]) && 
						(*this)(scc[b][h][0],i)) {
						// add subset to existing scc
						scc[b][h][sccsize[b][h]++] = i;
						break;
					}
				}
				if (h == nscc[b]) {
					// add subset to new scc
					sccsize[b][nscc[b]++] = 0;
					scc[b][h][sccsize[b][h]++] = i;
				}
			}
		}
	}
	
	// for a strongly connected component, let its length
	// be one more than its diameter (the "one more" counts 
	// the step in which the scc is left)
	// let u be the number of steps to reduce to size s,
	// and add to u the sum of the lengths of the strongly 
	// connected components of subsets of size b and 
	// maxred[b], where b = 2,3,...,s
	int scclen, u = 0;
	if (s < bitweight[startpath]) {
		u = (*this)(1<<s,startpath) ^ 0XFF;
	}
	for ( ; s>target_size; s--) {
		for (int h=0; h<nscc[s]; h++) {
			// compute length of scc
			// let (mt ^ 0XFF) be the length of the longest path
			// thus far in the scc
			int mt = 0XFF;
			for (int i=0; i<sccsize[s][h]; i++) {
				for (int j=0; j<sccsize[s][h]; j++) {
					int t = (*this)(scc[s][h][i],scc[s][h][j]);
					// update mt if a longer path is found
					if (mt > t) mt = t;
				}
			}
			scclen = (mt ^ 0XFF) + 1;
			// add length of scc
			u += scclen;
		}
		u += maxred[s]; 
	}
	return u;
}

// compute the number of required steps in case
// of synchronization, and an upper bound of it
// for synchronizing extensions of the automaton
// otherwise
template <int N>
int powerautoAntidist<N>::sync_upper_bound_shallow (int startpath) const
{
	// to what size s can we reduce the set of all N states?
	// use abused singleton states to determine that
	int s;
	for (s=N; --s>0; ) {
		if (!(*this)(1<<s,startpath)) break;
	}
	s++;
	assert (s > target_size);
	
	// for subsets of size b which reduce to a smaller subset, 
	// set maxred[b] to the maximum number of steps required 
	// for this reduction, where 2 <= b <= s, using abused
	// singleton states 
	// for subsets of size b which do not reduce to a smaller 
	// subset, determine their strongly connected components,
	// where 2 <= b <= s 
	// furthermore, if s < N, then add the set of all N states
	// to the strongly connected component of subsets of s 
	// states to which it reduces
	int scc[N+1][1<<N][1<<N], sccsize[N+1][1<<N], nscc[N+1];
	int maxred[N+1];
	for (int i=N+1; --i>=0; ) {
		nscc[i] = 0;
		maxred[i] = 0;
	}
	// reserve scc for subsets which are reachable from startpath
	sccsize[s][nscc[s]++] = 0;
	for (int i=(1<<N); --i>0; ) {
		int b = bitweight[i]; 
		if (b > 1 && b <= s) {
			int c = (*this)(1<<(b-1),i);
			if (c) {
				// update maxred[b]
				c ^= 0XFF;
				if (maxred[b] < c) maxred[b] = c;
			} else if ((*this)(i,startpath)) {
				// add subset reachable from startpath
				// to reserved scc
				assert (b == s);
				scc[b][0][sccsize[b][0]++] = i;
			} else {
				// add subset of b states to the strongly 
				// connected components of subsets of s states
				int h;
				for (h=(b==s); h<nscc[b]; h++ ) {
					if ((*this)(i,scc[b][h][0]) && 
						(*this)(scc[b][h][0],i)) {
						// add subset to existing scc
						scc[b][h][sccsize[b][h]++] = i;
						break;
					}
				}
				if (h == nscc[b]) {
					// add subset to new scc
					sccsize[b][nscc[b]++] = 0;
					scc[b][h][sccsize[b][h]++] = i;
				}
			}
		}
	}
	
	// for a strongly connected component, let its length
	// be one more than its diameter (the "one more" counts 
	// the step in which the scc is left)
	// let u be the sum of the lengths of the strongly 
	// connected components of subsets of size b and 
	// maxred[b], where b = 2,3,...,s
	int scclen, u = 0;
	for ( ; s>target_size; s--) {
		for (int h=0; h<nscc[s]; h++) {
			// compute length of scc
			// let (mt ^ 0XFF) be the length of the longest path
			// thus far in the scc
			int mt = 0XFF;
			if ((*this)(scc[s][h][0],startpath)) {
				for (int i=0; i<sccsize[s][h]; i++) {
					int t = (*this)(scc[s][h][i],startpath);
					// update mt if a longer path is found
					if (mt > t) mt = t;
				}
			} else {
				for (int i=0; i<sccsize[s][h]; i++) {
					for (int j=0; j<sccsize[s][h]; j++) {
						int t = (*this)(scc[s][h][i],scc[s][h][j]);
						// update mt if a longer path is found
						if (mt > t) mt = t;
					}
				}
			}
			scclen = (mt ^ 0XFF) + 1;
			// add length of scc
			u += scclen;
		}
		u += maxred[s];
	}
	return u;
}

// compute the number of required steps in case
// of synchronization, and an upper bound of it
// for synchronizing extensions of the automaton
// otherwise
template <int N>
int powerautoAntidist<N>::sync_upper_bound_deep (int startpath) const
{
	// to what size s can we reduce the set of all N states?
	// use abused singleton states to determine that
	int s;
	for (s=N; --s>0; ) {
		if (!(*this)(1<<s,startpath)) break;
	}
	s++;
	assert (s > target_size);
	
	// collect the subsets of size b which reduce to a smaller
	// subset, where 2 <= b <= s, using abused singleton
	// states
	// for subsets of size b which do not reduce to a smaller
	// subset, determine their strongly connected components,
	// where 2 <= b <= s
	// furthermore, if s < N, then add the set of all N states
	// to the strongly connected component of subsets of s
	// states to which it reduces
	int scc[N+1][1<<N][1<<N], sccsize[N+1][1<<N], nscc[N+1];
	int red[N+1][1<<N], nred[N+1];
	for (int i=N+1; --i>=0; ) {
		nscc[i] = 0;
		nred[i] = 0;
	}
	// reserve scc for subsets which are reachable from startpath
	sccsize[s][nscc[s]++] = 0;
	for (int i=(1<<N); --i>0; ) {
		int b = bitweight[i];
		if (b > 1 && b <= s) {
			if ((*this)(1<<(b-1),i)) {
				// collect subset
				red[b][nred[b]++] = i;
			} else if ((*this)(i,startpath)) {
				// add subset reachable from startpath
				// to reserved scc
				assert (b == s);
				scc[b][0][sccsize[b][0]++] = i;
			} else {
				// add subset of b states to the strongly
				// connected components of subsets of b states
				int h;
				for (h=(b==s); h<nscc[b]; h++ ) {
					if ((*this)(i,scc[b][h][0]) && 
						(*this)(scc[b][h][0],i)) {
						// add subset to existing scc
						scc[b][h][sccsize[b][h]++] = i;
						break;
					}
				}
				if (h == nscc[b]) {
					// add subset to new scc
					sccsize[b][nscc[b]++] = 0;
					scc[b][h][sccsize[b][h]++] = i;
				}
			}
		}
	}
	
	// for a strongly connected component, let its length
	// be one more than its diameter (the "one more" counts
	// the step in which the scc is left)
	// compute the lengths of the strongly connected components
	// of subsets of size b, where 2 <= b <= s
	// let u[b] be an upper bound for the length of the shortest
	// path from a given subset of size b to a singleton, where
	// 2 <= b < s
	// let u[s] be an upper bound for the length of the shortest
	// path from the set of all N states to a singleton
	// compute u[b] recursively, where b = 2,3,...,s, in that
	// order
	int scclen[N+1][1<<N], u[N+1];
	for (int b=1; b<=target_size; b++) {
		u[b] = 0; 
	}
	for (int b=target_size+1; b<=s; b++) {
		// consider the case where no subset of size b which
		// can already be reduced to a smaller subset is in
		// the shortest path to a singleton
		u[b] = u[b-1]; 
		for (int j=0; j<nred[b]; j++) {
			// consider the case where the subset red[b][j]
			// of size b, which can already be reduced to a
			// smaller subset, is in the shortest path to a
			// singleton
			int bb;
			// to what size bb can we reduce subset red[b][j]?
			// use abused singleton states to determine that
			for (bb=b; --bb>0; ) {
				if (!(*this)(1<<bb,red[b][j])) break;
			}
			bb++;
			assert (bb < b);
			if (bb <= target_size) {
				// how many steps t does it take from subset
				// red[b][j] to a singleton?
				// use abused singleton states to determine that
				int t = (*this)(1<<target_size,red[b][j]) ^ 0XFF;
				int tt = ((*this)(1<<(b-1),red[b][j]) ^ 0XFF) + 
								u[b-1];
				if (t > tt) t = tt;
				// update u[b] if the shortest path to a singleton
				// state will be longer than for previously considered
				// cases
				if (u[b] < t) u[b] = t;
			} else {
				// let (mt ^ 0XFF) be the length of the longest path
				// thus far from subset red[b][j] to a reachable
				// subset of size bb (using symbols we already
				// have)
				// let d be u[bb] + "length of the longest path
				// from subset red[b][j] to a reachable subset of
				// size bb" + 1, decreased with the lengths of the
				// strongly connected components of subsets of size
				// bb which can be reached from red[b][j]
				int mt = 0XFF, d = u[bb];
				for (int h=0; h<nscc[bb]; h++) {
					if ((*this)(scc[bb][h][0],red[b][j])) {
						for (int i=0; i<sccsize[bb][h]; i++) {
							int t = (*this)(scc[bb][h][i],red[b][j]);
							// update mt if a longer path is found
							if (mt > t) mt = t;
						}
						d -= scclen[bb][h];
					}
				}
				d += (mt ^ 0XFF) + 1;
				int dd = ((*this)(1<<(b-1),red[b][j]) ^ 0XFF) + 
								u[b-1];
				if (d > dd) d = dd;
				// update u[b] if the shortest path to a singleton
				// state will be longer than for previously considered
				// cases
				if (u[b] < d) u[b] = d;
			}
		}
		// add to u[b] the lengths of the strongly connected
		// components of subsets of size b
		for (int h=0; h<nscc[b]; h++) {
			// compute length of scc
			// let (mt ^ 0XFF) be the length of the longest path
			// thus far in the scc
			int mt = 0XFF;
			if ((*this)(scc[b][h][0],startpath)) {
				for (int i=0; i<sccsize[b][h]; i++) {
					int t = (*this)(scc[b][h][i],startpath);
					// update mt if a longer path is found
					if (mt > t) mt = t;
				}
			} else {
				for (int i=0; i<sccsize[b][h]; i++) {
					for (int j=0; j<sccsize[b][h]; j++) {
						int t = (*this)(scc[b][h][i],scc[b][h][j]);
						// update mt if a longer path is found
						if (mt > t) mt = t;
					}
				}
			}
			scclen[b][h] = (mt ^ 0XFF) + 1;
			// add length of scc
			u[b] += scclen[b][h];
		}
	}
	return u[s];
}

// counter for calls to sync_upper_bound
long long sync_upper_bound_calls = 0;
long long sync_length_calls = 0;
bool synchronizing;
char sync_upper_bound_mode = 0;

// class to be used for bread-first search in powerauto
template <int N>
class powerautorow : public matBool<1,1<<N>
{
  public:
	powerautorow () : matBool<1,1<<N> (zeroMatrix) {};
};

template <int N>
int powerauto<N>::sync_length_bfs (int startpath, 
						int lengthpath, int endpath) const
{
	// compute the synchronization length, by way of 
	// breath-first search, starting from the universal singleton
	// addtionally do quick shortcut test in case of synchronization
	powerautorow<N> b, bcumul, bzero;
	b(0,1) = true;
	if (target_size > 1) {
		for (int i=0; i<(1<<N); i++) {
			int j = bitweight[i];
			if (j >= 2 && j <= target_size) {
				b(0,i) = true;
			}
		}
	}
	int level = 0, startpath_sync = -1, endpath_sync = -1;
	
	do {
		if (b(0,startpath)) startpath_sync = level;
		if (b(0,endpath)) endpath_sync = level;
		bcumul |= b;
		b *= (*this);
		b &= ~bcumul;
		level++;
	} while (b != bzero);
	
	if (startpath_sync >= 0) {
		synchronizing = true;
		if (startpath_sync < lengthpath + endpath_sync) return -1;
		else return startpath_sync;
	} else {
		synchronizing = false;
		return -1;
	}
}

template <int N>
int powerauto<N>::sync_upper_bound (int startpath, 
						int lengthpath, int endpath) const
{
	// do quick synchronization test
	int sync_length = sync_length_bfs (startpath, 
								lengthpath, endpath);
	if (synchronizing) {
		sync_length_calls++;
		return sync_length;
	}
	sync_upper_bound_calls++;
	
	// compute anti-distance matrix with Floyd-Warshall
	powerautoAntidist<N> tcm (*this);
	tcm.transclose ();
	
	// do quick shortcut test
	int p = tcm (endpath,startpath) ^ 0XFF;
	if (p < lengthpath) return -1;
	
	// compute sync upper bound
	switch (sync_upper_bound_mode) {
	  case 'e': case 'E':
		return tcm.sync_upper_bound_easy (startpath);
	  case 's': case 'S':
		return tcm.sync_upper_bound_shallow (startpath);
	  default:
		return tcm.sync_upper_bound_deep (startpath);
	}
}

#pragma GCC pop_options


==> anc/syncauto.cpp <==
#include <stdio.h>
#include <time.h>

#include <assert.h>

#include <algorithm>
#include <vector>
#include <set>

#include "powerauto.h"

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

// N is number of states
int const N = 5;

// pow2N = 2 ^ N, powNN = N ^ N
template <int N, int M> struct power
{
	enum { val = N * power<N,M-1>::val };
};
template <int N> struct power<N,0>
{
	enum { val = 1 };
};
int const pow2N = 1 << N; // or power<2,N>::val;
int const powNN = power<N,N>::val;

// Nover2 = N over 2, NoverM = N over M
template <int N, int M> struct binomial
{
	enum { val = N * binomial<N-1,M-1>::val / M };
};
template <int N> struct binomial<N,0>
{
	enum { val = 1 };
};
int const Nover2 = binomial<N,2>::val;
#define NoverM (binomial<N,M>::val)

// factN = factorial of N
template <int N> struct factorial
{
	enum { val = N * factorial<N-1>::val };
};
template <> struct factorial<0>
{
	enum { val = 1 };
};
int const factN = factorial<N>::val;

// ary12<N,M> = Nary12M = the N-ary number 12...M
// idsbiN = identity symbolindex
template <int N, int M> struct ary12
{
	enum { val = N * ary12<N,M-1>::val + M };
};
template <> struct ary12<N,0>
{
	enum { val = 0 };
};
int const idsbiN = ary12<N,N-1>::val;

// compute the conjugate of a symbol by a symmetry
int symbolconjugate (int sbi, int sym)
{
	int symmetrymap[N], symbolconjmap[N];
	
	// compute symmetry map from index
	for (int j=0; j<N; j++) {
		int i = j - sym % (j + 1);
		symmetrymap[j] = symmetrymap[i];
		symmetrymap[i] = j;
		sym /= (j+1);
	}
	
	// compute conjugated symbol map from index and symmetry map
	for (int j=N; --j>=0; ) {
		symbolconjmap[symmetrymap[j]] = symmetrymap[sbi%N];
		sbi /= N;
	}
	
	// compute symbol index
	for (int j=0; j<N; j++) {
		sbi *= N;
		sbi += symbolconjmap[j];
	}
	return sbi;
}

// table of coded power automaton matrix for all N^N symbols
unsigned char powerautocoded[powNN][pow2N];
// unsigned char (*powerautocoded)[pow2N] = new unsigned char[powNN][pow2N];
// table of doubleton automaton matrix for all N^N symbols
pairauto<N> pairautoplain[powNN];
// pairauto<N> (*pairautoplain) = new pairauto<N>[powNN];

// sort table of symbols (indexed) in decending order,
// with respect to the number of doubletons which reduce
// to a singleton, in the power automaton with the table
// symbol in addition to the symbols in the search path
void sort_by_descending_syncing_pairs (const pairauto<N> &cumul2, 
							const int *symbol, int *sortedsymbol)
{
	static int bucket[Nover2+1][powNN+1];
	static int bucketsize[Nover2+1];
	
	int b, i, j;
	// initialize the buckets
	for (b=Nover2; b>=0; b--) {
		bucketsize[b] = 0;
	}
	// fill the buckets
	for	(i=0; symbol[i]>=0; i++) {
		pairauto<N> p2 = pairautoplain[symbol[i]];
		p2 |= cumul2;
		b = p2.syncing_pairs ();
		bucket[b][bucketsize[b]] = symbol[i];
		bucketsize[b]++;
	}
	// empty the buckets
	i = 0;
 	for (b=Nover2; b>=0; b--) {
		for (j=0; j<bucketsize[b]; j++) {
			sortedsymbol[i++] = bucket[b][j];
		}
	}
	sortedsymbol[i] = -1;
}

// copy the symmetries, and remove in the copy the symmetries which
// are not satisfied by the indexed symbol
// required for symmetry reduction and hence a speedup of almost N!
void strip_symmetries (int sbi, const int *symmetry, int *newsymmetry)
{
	int j = 0;
	for (int i=0; symmetry[i]; i++) {
		if (sbi == symbolconjugate(sbi,symmetry[i])) {
			newsymmetry[j] = symmetry[i];
			j++;
		}
	}
	newsymmetry[j] = 0;
}

// remove the symmetrically equivalent conjugates of the first
// indexed symbol (with the list of symmetries which is satisfied
// by the symbols in the search path)
// required for symmetry reduction and hence a speedup of almost N!
void strip_conjugates_of_first (const int *symmetry, int *symbol)
{
	if (symmetry[0] == 0) return;
	
	static bool isconj[powNN];
	int sbi = symbol[0];
	for (int i=0; symmetry[i]; i++) {
		isconj[symbolconjugate(sbi,symmetry[i])] = true;
	}
	
	int j = 1;
	for (int i=1; symbol[i]>=0; i++) {
		if (!isconj[symbol[i]]) {
			symbol[j++] = symbol[i];
		}
	}
	symbol[j] = -1;
	
	for (int i=0; symmetry[i]; i++) {
		isconj[symbolconjugate(sbi,symmetry[i])] = false;
	}
}

// the arguments of the root call to the search routine
int startsymmetry[factN];
int startsymbol[powNN];
powerauto<N> startcumul;
pairauto<N> startcumul2;

// the number of solutions thus far, the recursion level of the search
// routine, and the indices of the symbols in the search path
int searchlevel, symbol_stack[powNN], startsubset;
long long recurcount[powNN+1];
long long nsol_found[powNN+1], nsol_bound[powNN+1];
long long nsol_sym[powNN+1], nsol_all[powNN+1];
std::set< std::vector<int> > solutions;

// to abort the search if solutions do not fit any more into memory 
bool abort_search = false;

// initialize the search
void init ()
{
	searchlevel = -1;
	
	// make a list of all symmetries
	for (int sym=1; sym<factN; sym++) {
		startsymmetry[sym-1] = sym;
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[factN-1] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// make a list of all symbols
	for (int sbi=0; sbi<powNN; sbi++) {
		powerauto<N> p(sbi);
		p.code (powerautocoded[sbi]);
		pairauto<N> p2(p);
		pairautoplain[sbi] = p2;
		// but do not include the identity symbol
 		startsymbol[sbi-(sbi>idsbiN)] = sbi;
	}
	// and use a negative number as an end-of-list marker
	startsymbol[powNN-1] = -1;
	
	// start from the subset of all states
	startsubset = pow2N - 1;
}

void initsubset (int b)
{
	searchlevel = -1;
	
	// make a list of all symmetries
	int k = 0;
	for (int sym=1; sym<factN; sym++) {
		int s = sym;
		for (int j=0; j<b; j++) {
			s /= (j+1);
		}
		bool t = true;
		for (int j=b; j<N; j++) {
			t &= (s % (j + 1) <= j-b);
			s /= (j+1);
		}
		if (t) {
			startsymmetry[k++] = sym;
		}
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[k] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// start from the subset {0,1,...,b-1} of b states
	startsubset = (1 << b) - 1;
}

// to print symbols with printf, but only one symbol for each printf
char *symbolindex2string (int i)
{
	static char buf[3*N];
	for (int j=N-1; j>=0; j--) {
		buf[3*j+2] = ',';
		buf[3*j+1] = i % N + '0';
		buf[3*j] = j + '0';
		i /= N;
	}
	buf[3*N-1] = '\0';
	return buf;
}

// to print symbol tags with printf, but only one symbol for each printf
char *symboltag2string (int i)
{
	static char buf[3];
	if (i < 26) {
		buf[0] = 'a' + i;
		buf[1] = '\0';
	} else {
		buf[0] = 'a' + i / 26 - 1;
		buf[1] = 'a' + i % 26;
		buf[2] = '\0';
	}
	return buf;
}

bool solution_shown = false;

void show_solution ()
{
	// print the solution
	for (int j=0; j<=searchlevel; j++) {
		printf ("   %s", symboltag2string(j));
		printf (" = [%s]", symbolindex2string(symbol_stack[j]));
	}
	printf ("\n");
	fflush (stdout);
	
	solution_shown = true;
}

void count_solution ()
{
	std::vector<int> symbol (searchlevel + 1);
	std::set< std::vector<int> > conjugates;
	
	// make first element of conjugates (set of rows of symbols)
	// the canonical form of solution
	for (int sym=0; sym<factN; sym++) {
		// conjugate symbols of solution
		for (int j=0; j<=searchlevel; j++) {
			symbol[j] = symbolconjugate (symbol_stack[j], sym);
		}
		// sort conjugates symbols
		std::sort (symbol.begin (), symbol.end());
		// add row of symbols to conjugates (set of rows of symbols)
		conjugates.insert (symbol);
	}
	
	if (!solutions.count (*conjugates.begin ())) {
		// solution found is new
		solutions.insert (*conjugates.begin ());
		int s = conjugates.size ();
		for (int j=0; j<=searchlevel; j++) {
			// solutions up to symmetry and sorting symbols
			nsol_sym[j]++;
			// solutions up to sorting symbols
			nsol_all[j] += s;
		}
	}
	abort_search = (nsol_sym[0] >= (16 << 20));
}

char process_solution_switch = 'S';

void process_solution (bool exact)
{
	for (int j=0; j<=searchlevel; j++) {
		nsol_found[j]++;
		nsol_bound[j] += exact;
	}
	
	if (!exact) return; // solution found is longer than bound
	
	switch (process_solution_switch) {
	  case 's': case 'S':
		show_solution (); break;
	  case 'c': case 'C':
		count_solution (); break;
	}
}

// the (minimum) length of the longest synchronizing word
int bound = (N-1) * (N-1);

// the maximum number of symbols
int alphabet_size = 0X7FFFFFFF; // no maximum

// search for critical and supercritical synchronizing automata
// with arguments the symbols in the search path, the power
// automaton of these symbols, the doubleton automaton of these
// symbols, and the symmetries which are satisfied by all symbols
void search (const powerauto<N> &cumul, const pairauto<N> &cumul2,
			 const int *symbol, const int *symmetry)
{
	searchlevel++;
	recurcount[searchlevel]++;
	
	// use heap memory for arrays
	int *sortedsymbol = new int[powNN];
	int *newsymmetry = new int[factN];
	
	// sort the symbols, to prioritize symbols which bring
	// the automaton of the search path faster to
	// synchronization when added
	sort_by_descending_syncing_pairs (cumul2, symbol, sortedsymbol);
	// count the number of syncing pairs
	// adding a new symbol to the search path must increase
	// the number of syncing pairs
	int current_syncing_pairs = cumul2.syncing_pairs ();
	// except in the case where the number of syncing pairs
	// is maximal, that is, the automaton in synchronizing
	if (current_syncing_pairs == Nover2) current_syncing_pairs--;
	
	// try all symbols as a new symbol one by one
	for (int i=0; sortedsymbol[i]>=0; i++) {
		// compute new doubleton automaton
		pairauto<N> p2 = pairautoplain[sortedsymbol[i]];
		p2 |= cumul2;
		// test if adding the new symbol to the search path
		// increases the number of syncing pairs (except in the
		// case where the automaton is already synchronizing)
		// if not, the remaining symbols will not do that either,
		// because the symbols are ordered accordingly
		int syncing_pairs_of_p2 = p2.syncing_pairs ();
		if (syncing_pairs_of_p2 == current_syncing_pairs) break;
		// the automaton must synchronize if no more symbols are allowed
		if (syncing_pairs_of_p2 < Nover2 && 
			searchlevel >= alphabet_size - 1) break;
		// compute new power automaton
		powerauto<N> p (powerautocoded[sortedsymbol[i]]); 
		p |= cumul;
		// compute synchronization upper bound and test if it is
		// at least "bound"
		int sync_upper_bound_of_p = p.sync_upper_bound (startsubset);
		
		if (sync_upper_bound_of_p >= bound) {
			// add symbol i to search path
			symbol_stack[searchlevel] = sortedsymbol[i];
			// test if automaton is synchronizing
			if (syncing_pairs_of_p2 == Nover2) {
				// solution found, because the synchronization
				// upper bound is sharp for synchronizing automata
				process_solution (sync_upper_bound_of_p == bound);
				if (abort_search) break;
			} 
			
			// go into recursion, but only if more symbols are allowed
			if (searchlevel < alphabet_size - 1) {
				// go into recursion
				// symmetry reduction: the symmetries which are not
				// satisfied by the new symbol are removed
				strip_symmetries (sortedsymbol[i], symmetry, newsymmetry);
				// in the recursion, only try the symbols which have not
				// been tried here thus far
				search (p, p2, sortedsymbol + i + 1, newsymmetry);
			}
			// symmetry reduction: symmetrically equivalent conjugates
			// of the new symbol are removed
			strip_conjugates_of_first (symmetry, sortedsymbol + i);
			if (abort_search) break;
		}
	}
	
	delete[] newsymmetry;
	delete[] sortedsymbol;
	
	searchlevel--;
	return;
}

void print_nsol (const long long int *nsol, const char *s)
{
	printf ("%s = %lld", s, nsol[0] - nsol[1]);
	if (nsol[0]) {
		for (int i=1; nsol[i]; i++) {
			printf (" + %lld", nsol[i] - nsol[i+1]);
		}
		printf (" = %lld", nsol[0]);
	}
	printf ("\n");
}

void print_recurcount (const char *s)
{
	printf ("%s = %lld", s, recurcount[0]);
	long long sc = recurcount[0];
	for (int i=1; recurcount[i]; i++) {
		printf (" + %lld", recurcount[i]);
		sc += recurcount[i];
	}
	printf (" = %lld\n", sc);
}

int main ()
{
	// prepare search (make tables)
	clock_t t = clock ();
	printf ("N = %d, preparing\n", N);
	init (); 
	printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
	printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
			sync_upper_bound_calls, sync_length_calls,
			sync_upper_bound_calls + sync_length_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	// search for DFAs which reach the Cerny bound (or beyond)
	syncing_pairs_calls = 0;
	sync_upper_bound_calls = sync_length_calls = 0;
	t = clock ();
	printf ("N = %d, bound = %d\n", N, bound);
	search (startcumul, startcumul2, startsymbol, startsymmetry);
	print_nsol (nsol_found, "nsol_found");
	print_nsol (nsol_bound, "nsol_bound");
	print_recurcount ("search calls");
	printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
	printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
			sync_upper_bound_calls, sync_length_calls,
			sync_upper_bound_calls + sync_length_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	// search for DFAs with large synchronization
	// large enough to find only a few automata
	process_solution_switch = 'C';
	while (bound) {
		for (int i=0; i<=powNN; i++) {
			recurcount[i] = 0;
			nsol_found[i] = 0;
			nsol_bound[i] = 0;
			nsol_sym[i] = 0;
			nsol_all[i] = 0;
		}
		syncing_pairs_calls = 0;
		sync_upper_bound_calls = sync_length_calls = 0;
		t = clock ();
		printf ("N = %d, bound = %d\n", N, bound);
		search (startcumul, startcumul2, startsymbol, startsymmetry);
		print_nsol (nsol_found, "nsol_found");
		print_nsol (nsol_bound, "nsol_bound");
		print_nsol (nsol_sym, "nsol_sym");
		print_nsol (nsol_all, "nsol_all");
		print_recurcount ("search calls");
		printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
		printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
				sync_upper_bound_calls, sync_length_calls,
				sync_upper_bound_calls + sync_length_calls);
		printf ("time = %f\n\n", (clock() - t)/1000000.0);
		fflush (stdout);
		solutions.clear ();
		if (abort_search) break;
		bound--; 
	}
	abort_search = false;
	
	// search for DFAs for which the length of longest path 
	// from a subset of size s to a singleton is at least as 
	// large as this length for the Cerny automaton
	process_solution_switch = 'S';
	for (int s=N; s>1; s--) {
		bound = 2 * N - s * ((N + s - 1) / s) - 1;
		bound = (N - 1) * (N - 1) - ((N - 1) / s) * bound;
		initsubset (s);
		for (int i=0; i<=powNN; i++) {
			recurcount[i] = 0;
			nsol_found[i] = 0;
			nsol_bound[i] = 0;
			nsol_sym[i] = 0;
			nsol_all[i] = 0;
		}
		syncing_pairs_calls = 0;
		sync_upper_bound_calls = sync_length_calls = 0;
		t = clock ();
		printf ("N = %d, S = %d, bound = %d\n", N, s, bound);
		search (startcumul, startcumul2, startsymbol, startsymmetry);
		print_nsol (nsol_found, "nsol_found");
		print_nsol (nsol_bound, "nsol_bound");
		print_nsol (nsol_sym, "nsol_sym");
		print_nsol (nsol_all, "nsol_all");
		print_recurcount ("search calls");
		printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
		printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
				sync_upper_bound_calls, sync_length_calls,
				sync_upper_bound_calls + sync_length_calls);
		printf ("time = %f\n\n", (clock() - t)/1000000.0);
		fflush (stdout);
	}
	
	return 0;
}

#pragma GCC pop_options



==> anc/syncauto1.log <==
N = 1, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000018

N = 1, bound = 0
nsol_found = 0
nsol_bound = 0
search calls = 1 = 1
syncing_pairs_calls = 1
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000004



==> anc/syncauto2.log <==
N = 2, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000017

N = 2, bound = 1
   a = [00,10]
   a = [00,10]   b = [01,11]
   a = [00,10]   b = [01,11]   c = [01,10]
   a = [00,10]   b = [01,10]
nsol_found = 1 + 2 + 1 = 4
nsol_bound = 1 + 2 + 1 = 4
search calls = 1 + 1 + 2 + 1 = 5
syncing_pairs_calls = 16
sync_upper_bound_calls = 0 + 4 = 4
time = 0.000020

N = 2, bound = 1
nsol_found = 1 + 2 + 1 = 4
nsol_bound = 1 + 2 + 1 = 4
nsol_sym = 1 + 2 + 1 = 4
nsol_all = 2 + 3 + 1 = 6
search calls = 1 + 1 + 2 + 1 = 5
syncing_pairs_calls = 16
sync_upper_bound_calls = 0 + 4 = 4
time = 0.000022

N = 2, S = 2, bound = 1
   a = [00,10]
   a = [00,10]   b = [01,11]
   a = [00,10]   b = [01,11]   c = [01,10]
   a = [00,10]   b = [01,10]
nsol_found = 1 + 2 + 1 = 4
nsol_bound = 1 + 2 + 1 = 4
nsol_sym = 0
nsol_all = 0
search calls = 1 + 1 + 2 + 1 = 5
syncing_pairs_calls = 16
sync_upper_bound_calls = 0 + 4 = 4
time = 0.000015



==> anc/syncauto3.log <==
N = 3, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000024

N = 3, bound = 4
   a = [00,10,22]   b = [02,10,21]
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]   d = [02,12,20]
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]   d = [02,12,20]   e = [01,10,22]
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]   d = [01,10,22]
   a = [00,10,22]   b = [02,10,21]   c = [02,12,20]
   a = [00,10,22]   b = [02,10,21]   c = [02,12,20]   d = [01,10,22]
   a = [00,10,22]   b = [02,10,21]   c = [01,10,22]
   a = [00,10,22]   b = [02,11,20]   c = [01,10,22]
   a = [00,10,22]   b = [02,11,20]   c = [01,10,22]   d = [02,12,20]
   a = [01,10,20]   b = [02,10,21]
   a = [01,10,20]   b = [02,10,21]   c = [01,10,22]
   a = [01,10,20]   b = [02,10,21]   c = [01,10,22]   d = [00,12,21]
   a = [01,10,20]   b = [02,10,21]   c = [00,12,21]
   a = [01,10,20]   b = [01,10,22]   c = [00,12,21]
nsol_found = 0 + 2 + 7 + 5 + 1 = 15
nsol_bound = 0 + 2 + 7 + 5 + 1 = 15
search calls = 1 + 2 + 4 + 7 + 5 + 1 = 20
syncing_pairs_calls = 164
sync_upper_bound_calls = 7 + 52 = 59
time = 0.000136

N = 3, bound = 4
nsol_found = 0 + 2 + 7 + 5 + 1 = 15
nsol_bound = 0 + 2 + 7 + 5 + 1 = 15
nsol_sym = 0 + 2 + 7 + 5 + 1 = 15
nsol_all = 0 + 12 + 42 + 30 + 6 = 90
search calls = 1 + 2 + 4 + 7 + 5 + 1 = 20
syncing_pairs_calls = 164
sync_upper_bound_calls = 7 + 52 = 59
time = 0.000140

N = 3, bound = 3
nsol_found = 0 + 6 + 47 + 114 + 148 + 117 + 57 + 16 + 2 = 507
nsol_bound = 0 + 4 + 40 + 109 + 147 + 117 + 57 + 16 + 2 = 492
nsol_sym = 0 + 4 + 32 + 85 + 107 + 81 + 39 + 10 + 2 = 360
nsol_all = 0 + 24 + 192 + 486 + 618 + 462 + 210 + 54 + 6 = 2052
search calls = 1 + 2 + 11 + 47 + 114 + 148 + 117 + 57 + 16 + 2 = 515
syncing_pairs_calls = 1904
sync_upper_bound_calls = 7 + 670 = 677
time = 0.002106

N = 3, bound = 2
nsol_found = 1 + 37 + 382 + 2212 + 9343 + 30954 + 82831 + 182104 + 332685 + 508870 + 654655 + 709800 + 648466 + 497980 + 319890 + 170560 + 74614 + 26334 + 7315 + 1540 + 231 + 22 + 1 = 4260827
nsol_bound = 1 + 31 + 335 + 2098 + 9195 + 30837 + 82774 + 182088 + 332683 + 508870 + 654655 + 709800 + 648466 + 497980 + 319890 + 170560 + 74614 + 26334 + 7315 + 1540 + 231 + 22 + 1 = 4260320
nsol_sym = 1 + 28 + 249 + 1410 + 5527 + 16833 + 40917 + 81881 + 136373 + 190932 + 225589 + 225589 + 190932 + 136375 + 81891 + 40956 + 16914 + 5638 + 1508 + 303 + 48 + 5 + 1 = 1399900
nsol_all = 6 + 153 + 1467 + 8304 + 33018 + 100485 + 244947 + 490260 + 817184 + 1144066 + 1352078 + 1352078 + 1144066 + 817190 + 490314 + 245157 + 100947 + 33649 + 8855 + 1771 + 253 + 23 + 1 = 8386272
search calls = 1 + 3 + 42 + 382 + 2212 + 9343 + 30954 + 82831 + 182104 + 332685 + 508870 + 654655 + 709800 + 648466 + 497980 + 319890 + 170560 + 74614 + 26334 + 7315 + 1540 + 231 + 22 + 1 = 4260835
syncing_pairs_calls = 12782621
sync_upper_bound_calls = 7 + 4260866 = 4260873
time = 17.092251

N = 3, bound = 1
nsol_found = 2 + 50 + 538 + 3434 + 16207 + 60412 + 183217 + 460811 + 974469 + 1750253 + 2689831 + 3555292 + 4054570 + 3995228 + 3400116 + 2493527 + 1568998 + 841417 + 380911 + 143642 + 44295 + 10880 + 2047 + 277 + 24 + 1 = 26630449
nsol_bound = 1 + 13 + 156 + 1222 + 6864 + 29458 + 100386 + 278707 + 641784 + 1241383 + 2035176 + 2845492 + 3406104 + 3497248 + 3080226 + 2322967 + 1494384 + 815083 + 373596 + 142102 + 44064 + 10858 + 2046 + 277 + 24 + 1 = 22369622
nsol_sym = 1 + 13 + 145 + 1028 + 5394 + 21610 + 68916 + 178855 + 384897 + 695038 + 1062915 + 1384909 + 1543472 + 1474123 + 1206613 + 845014 + 504358 + 255108 + 108364 + 38221 + 10984 + 2531 + 447 + 61 + 6 + 1 = 9793024
nsol_all = 3 + 72 + 829 + 6095 + 32131 + 129283 + 412643 + 1071961 + 2307360 + 4167669 + 6374082 + 8305622 + 9256534 + 8840510 + 7235846 + 5066578 + 3023603 + 1528626 + 648945 + 228459 + 65527 + 14927 + 2599 + 325 + 26 + 1 = 58720256
search calls = 1 + 4 + 55 + 538 + 3434 + 16207 + 60412 + 183217 + 460811 + 974469 + 1750253 + 2689831 + 3555292 + 4054570 + 3995228 + 3400116 + 2493527 + 1568998 + 841417 + 380911 + 143642 + 44295 + 10880 + 2047 + 277 + 24 + 1 = 26630457
syncing_pairs_calls = 79891425
sync_upper_bound_calls = 7 + 26630449 = 26630456
time = 105.784463

N = 3, S = 3, bound = 4
   a = [00,10,22]   b = [02,10,21]
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]   d = [02,12,20]
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]   d = [02,12,20]   e = [01,10,22]
   a = [00,10,22]   b = [02,10,21]   c = [02,11,20]   d = [01,10,22]
   a = [00,10,22]   b = [02,10,21]   c = [02,12,20]
   a = [00,10,22]   b = [02,10,21]   c = [02,12,20]   d = [01,10,22]
   a = [00,10,22]   b = [02,10,21]   c = [01,10,22]
   a = [00,10,22]   b = [02,11,20]   c = [01,10,22]
   a = [00,10,22]   b = [02,11,20]   c = [01,10,22]   d = [02,12,20]
   a = [01,10,20]   b = [02,10,21]
   a = [01,10,20]   b = [02,10,21]   c = [01,10,22]
   a = [01,10,20]   b = [02,10,21]   c = [01,10,22]   d = [00,12,21]
   a = [01,10,20]   b = [02,10,21]   c = [00,12,21]
   a = [01,10,20]   b = [01,10,22]   c = [00,12,21]
nsol_found = 0 + 2 + 7 + 5 + 1 = 15
nsol_bound = 0 + 2 + 7 + 5 + 1 = 15
nsol_sym = 0
nsol_all = 0
search calls = 1 + 2 + 4 + 7 + 5 + 1 = 20
syncing_pairs_calls = 164
sync_upper_bound_calls = 7 + 52 = 59
time = 0.000183

N = 3, S = 2, bound = 3
   a = [00,11,20]   b = [01,12,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [01,10,21]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [01,10,21]   e = [01,12,21]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [01,10,21]   e = [01,12,21]   f = [02,11,22]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [01,10,21]   e = [01,12,21]   f = [02,11,22]   g = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [01,10,21]   e = [01,12,21]   f = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [01,10,21]   e = [02,11,22]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [01,10,21]   e = [02,11,22]   f = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [01,10,21]   e = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [01,12,21]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [01,12,21]   e = [02,11,22]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [01,12,21]   e = [02,11,22]   f = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [01,12,21]   e = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [02,11,22]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [02,11,22]   e = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,22]   d = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,21]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,21]   d = [01,12,21]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,21]   d = [01,12,21]   e = [02,11,22]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,21]   d = [01,12,21]   e = [02,11,22]   f = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,21]   d = [01,12,21]   e = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,21]   d = [02,11,22]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,21]   d = [02,11,22]   e = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,10,21]   d = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [02,11,22]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [02,11,22]   e = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [01,12,21]   d = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [02,11,22]
   a = [00,11,20]   b = [01,12,20]   c = [02,11,22]   d = [02,11,20]
   a = [00,11,20]   b = [01,12,20]   c = [02,11,20]
   a = [00,11,20]   b = [01,10,22]   c = [01,12,21]
   a = [00,11,20]   b = [01,10,22]   c = [01,12,21]   d = [02,11,22]
   a = [00,11,20]   b = [01,10,22]   c = [01,12,21]   d = [02,11,22]   e = [02,11,20]
   a = [00,11,20]   b = [01,10,22]   c = [01,12,21]   d = [02,11,22]   e = [02,11,20]   f = [01,10,21]
   a = [00,11,20]   b = [01,10,22]   c = [01,12,21]   d = [02,11,22]   e = [01,10,21]
   a = [00,11,20]   b = [01,10,22]   c = [01,12,21]   d = [02,11,20]
   a = [00,11,20]   b = [01,10,22]   c = [01,12,21]   d = [02,11,20]   e = [01,10,21]
   a = [00,11,20]   b = [01,10,22]   c = [01,12,21]   d = [01,10,21]
   a = [00,11,20]   b = [01,10,22]   c = [02,11,22]
   a = [00,11,20]   b = [01,10,22]   c = [02,11,22]   d = [02,11,20]
   a = [00,11,20]   b = [01,10,22]   c = [02,11,22]   d = [02,11,20]   e = [01,10,21]
   a = [00,11,20]   b = [01,10,22]   c = [02,11,22]   d = [01,10,21]
   a = [00,11,20]   b = [01,10,22]   c = [02,11,20]
   a = [00,11,20]   b = [01,10,22]   c = [02,11,20]   d = [01,10,21]
   a = [00,12,22]   b = [01,10,22]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,21]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,21]   d = [01,10,20]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,21]   d = [01,10,20]   e = [02,10,20]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,21]   d = [01,10,20]   e = [02,10,20]   f = [00,12,21]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,21]   d = [01,10,20]   e = [00,12,21]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,21]   d = [02,10,20]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,21]   d = [02,10,20]   e = [00,12,21]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,21]   d = [00,12,21]
   a = [00,12,22]   b = [01,10,22]   c = [01,10,20]
   a = [00,12,22]   b = [01,10,22]   c = [01,10,20]   d = [02,10,20]
   a = [00,12,22]   b = [01,10,22]   c = [01,10,20]   d = [02,10,20]   e = [00,12,21]
   a = [00,12,22]   b = [01,10,22]   c = [01,10,20]   d = [00,12,21]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,20]
   a = [00,12,22]   b = [01,10,22]   c = [02,10,20]   d = [00,12,21]
   a = [00,12,22]   b = [01,10,22]   c = [00,12,21]
   a = [00,12,22]   b = [02,10,21]
   a = [00,12,22]   b = [02,10,21]   c = [01,10,20]
   a = [00,12,22]   b = [02,10,21]   c = [01,10,20]   d = [02,10,20]
   a = [00,12,22]   b = [02,10,21]   c = [01,10,20]   d = [02,10,20]   e = [00,12,21]
   a = [00,12,22]   b = [02,10,21]   c = [01,10,20]   d = [00,12,21]
   a = [00,12,22]   b = [02,10,21]   c = [02,10,20]
   a = [00,12,22]   b = [02,10,21]   c = [02,10,20]   d = [00,12,21]
   a = [00,12,22]   b = [02,10,21]   c = [00,12,21]
   a = [01,10,20]   b = [02,10,21]
   a = [01,10,20]   b = [02,10,21]   c = [01,10,22]
   a = [01,10,20]   b = [02,10,21]   c = [01,10,22]   d = [02,10,20]
   a = [01,10,20]   b = [02,10,21]   c = [01,10,22]   d = [02,10,20]   e = [00,12,21]
   a = [01,10,20]   b = [02,10,21]   c = [01,10,22]   d = [00,12,21]
   a = [01,10,20]   b = [02,10,21]   c = [02,10,20]
   a = [01,10,20]   b = [02,10,21]   c = [02,10,20]   d = [00,12,21]
   a = [01,10,20]   b = [02,10,21]   c = [00,12,21]
   a = [01,10,20]   b = [01,10,22]   c = [02,10,20]
   a = [01,10,20]   b = [01,10,22]   c = [02,10,20]   d = [00,12,21]
   a = [01,10,20]   b = [01,10,22]   c = [00,12,21]
   a = [01,12,21]   b = [01,10,22]
   a = [01,12,21]   b = [01,10,22]   c = [01,12,20]
   a = [01,12,21]   b = [01,10,22]   c = [01,12,20]   d = [02,11,20]
   a = [01,12,21]   b = [01,10,22]   c = [02,11,20]
   a = [01,12,21]   b = [01,12,20]
   a = [01,12,21]   b = [01,12,20]   c = [02,11,20]
nsol_found = 0 + 6 + 23 + 30 + 20 + 7 + 1 = 87
nsol_bound = 0 + 6 + 23 + 30 + 20 + 7 + 1 = 87
nsol_sym = 0
nsol_all = 0
search calls = 1 + 4 + 8 + 23 + 30 + 20 + 7 + 1 = 94
syncing_pairs_calls = 432
sync_upper_bound_calls = 9 + 147 = 156
time = 0.000436



==> anc/syncauto4.log <==
N = 4, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.000240

N = 4, bound = 9
   a = [00,10,22,33]   b = [02,10,23,31]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]   d = [02,11,20,33]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]   d = [02,11,20,33]   e = [01,10,22,33]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]   d = [01,10,22,33]
   a = [00,10,22,33]   b = [02,11,20,33]   c = [01,10,22,33]   d = [03,13,22,30]
   a = [00,12,21,31]   b = [03,11,20,32]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [02,11,20,33]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [02,11,20,33]   d = [00,11,23,32]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [00,11,23,32]
   a = [00,12,21,31]   b = [02,11,20,33]   c = [00,11,23,32]
   a = [01,12,20,30]   b = [02,11,20,33]   c = [01,10,23,32]
nsol_found = 0 + 2 + 5 + 4 + 1 = 12
nsol_bound = 0 + 2 + 5 + 4 + 1 = 12
search calls = 1 + 4 + 21 + 13 + 4 + 1 = 44
syncing_pairs_calls = 1996
sync_upper_bound_calls = 223 + 581 = 804
time = 0.001777

N = 4, bound = 9
nsol_found = 0 + 2 + 5 + 4 + 1 = 12
nsol_bound = 0 + 2 + 5 + 4 + 1 = 12
nsol_sym = 0 + 2 + 5 + 4 + 1 = 12
nsol_all = 0 + 48 + 120 + 96 + 24 = 288
search calls = 1 + 4 + 21 + 13 + 4 + 1 = 44
syncing_pairs_calls = 1996
sync_upper_bound_calls = 223 + 581 = 804
time = 0.001757

N = 4, bound = 8
nsol_found = 0 + 7 + 63 + 161 + 167 + 79 + 16 + 1 = 494
nsol_bound = 0 + 5 + 58 + 157 + 166 + 79 + 16 + 1 = 482
nsol_sym = 0 + 5 + 57 + 146 + 151 + 72 + 15 + 1 = 447
nsol_all = 0 + 120 + 1368 + 3504 + 3624 + 1728 + 360 + 24 = 10728
search calls = 1 + 5 + 51 + 114 + 162 + 167 + 79 + 16 + 1 = 596
syncing_pairs_calls = 7489
sync_upper_bound_calls = 323 + 2687 = 3010
time = 0.010067

N = 4, bound = 7
nsol_found = 0 + 18 + 266 + 1251 + 3469 + 7187 + 11833 + 15563 + 16324 + 13652 + 9074 + 4744 + 1912 + 574 + 121 + 16 + 1 = 86005
nsol_bound = 0 + 11 + 203 + 1090 + 3302 + 7108 + 11817 + 15562 + 16324 + 13652 + 9074 + 4744 + 1912 + 574 + 121 + 16 + 1 = 85511
nsol_sym = 0 + 11 + 187 + 979 + 2866 + 5974 + 9580 + 12136 + 12239 + 9838 + 6286 + 3162 + 1230 + 360 + 76 + 11 + 1 = 64936
nsol_all = 0 + 264 + 4440 + 23160 + 67896 + 141672 + 227376 + 288144 + 290424 + 233112 + 148488 + 74256 + 28560 + 8160 + 1632 + 204 + 12 = 1537800
search calls = 1 + 6 + 80 + 383 + 1257 + 3469 + 7187 + 11833 + 15563 + 16324 + 13652 + 9074 + 4744 + 1912 + 574 + 121 + 16 + 1 = 86197
syncing_pairs_calls = 337589
sync_upper_bound_calls = 394 + 124461 = 124855
time = 1.120334

N = 4, bound = 6
nsol_found = 0 + 40 + 980 + 7769 + 34344 + 100496 + 210398 + 328386 + 391139 + 359905 + 256637 + 140975 + 58662 + 17906 + 3783 + 494 + 30 = 1911944
nsol_bound = 0 + 22 + 714 + 6518 + 30875 + 93309 + 198565 + 312823 + 374815 + 346253 + 247563 + 136231 + 56750 + 17332 + 3662 + 478 + 29 = 1825939
nsol_sym = 0 + 21 + 641 + 5585 + 25538 + 75372 + 157414 + 243850 + 287208 + 260468 + 182453 + 98120 + 39867 + 11851 + 2444 + 312 + 20 = 1391164
nsol_all = 0 + 504 + 15384 + 133680 + 611592 + 1805292 + 3772188 + 5844360 + 6884232 + 6243012 + 4372092 + 2350404 + 953940 + 283164 + 58044 + 7344 + 432 = 33335664
search calls = 1 + 8 + 132 + 1168 + 7783 + 34344 + 100496 + 210398 + 328386 + 391139 + 359905 + 256637 + 140975 + 58662 + 17906 + 3783 + 494 + 30 = 1912247
syncing_pairs_calls = 10734296
sync_upper_bound_calls = 463 + 4409192 = 4409655
time = 28.451069

N = 4, bound = 5
nsol_found = 0 + 27 + 847 + 9103 + 53261 + 205461 + 576412 + 1245293 + 2148275 + 3032321 + 3562486 + 3526467 + 2966748 + 2132932 + 1313670 + 692377 + 310622 + 117363 + 36698 + 9245 + 1801 + 254 + 23 + 1 = 21941687
nsol_bound = 0 + 22 + 775 + 8667 + 51843 + 202535 + 572227 + 1240924 + 2144871 + 3030353 + 3561668 + 3526237 + 2966709 + 2132929 + 1313670 + 692377 + 310622 + 117363 + 36698 + 9245 + 1801 + 254 + 23 + 1 = 21921814
nsol_sym = 0 + 22 + 741 + 8013 + 46252 + 174400 + 475754 + 998231 + 1674988 + 2309583 + 2668596 + 2621580 + 2212204 + 1613144 + 1018026 + 553952 + 257660 + 100959 + 32667 + 8478 + 1697 + 245 + 23 + 1 = 16777216
nsol_all = 0 + 528 + 17784 + 191952 + 1108536 + 4180908 + 11410572 + 23945448 + 40185144 + 55411944 + 64027200 + 62899188 + 53075796 + 38702484 + 24422580 + 13288956 + 6179916 + 2421216 + 782976 + 203112 + 40560 + 5844 + 540 + 24 = 402503208
search calls = 1 + 6 + 82 + 882 + 9103 + 53261 + 205461 + 576412 + 1245293 + 2148275 + 3032320 + 3562486 + 3526467 + 2966748 + 2132932 + 1313670 + 692377 + 310622 + 117363 + 36698 + 9245 + 1801 + 254 + 23 + 1 = 21941783
syncing_pairs_calls = 117122819
sync_upper_bound_calls = 198 + 47589400 = 47589598
time = 391.781355

N = 4, S = 4, bound = 9
   a = [00,10,22,33]   b = [02,10,23,31]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]   d = [02,11,20,33]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]   d = [02,11,20,33]   e = [01,10,22,33]
   a = [00,10,22,33]   b = [02,10,21,33]   c = [03,13,22,30]   d = [01,10,22,33]
   a = [00,10,22,33]   b = [02,11,20,33]   c = [01,10,22,33]   d = [03,13,22,30]
   a = [00,12,21,31]   b = [03,11,20,32]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [02,11,20,33]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [02,11,20,33]   d = [00,11,23,32]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [00,11,23,32]
   a = [00,12,21,31]   b = [02,11,20,33]   c = [00,11,23,32]
   a = [01,12,20,30]   b = [02,11,20,33]   c = [01,10,23,32]
nsol_found = 0 + 2 + 5 + 4 + 1 = 12
nsol_bound = 0 + 2 + 5 + 4 + 1 = 12
nsol_sym = 0
nsol_all = 0
search calls = 1 + 4 + 21 + 13 + 4 + 1 = 44
syncing_pairs_calls = 1996
sync_upper_bound_calls = 223 + 581 = 804
time = 4.195248

N = 4, S = 3, bound = 8
   a = [00,11,22,30]   b = [01,12,23,30]
   a = [00,11,22,30]   b = [01,13,22,30]   c = [02,11,20,32]
   a = [00,11,22,30]   b = [01,13,22,30]   c = [02,11,20,32]   d = [01,10,22,33]
   a = [00,11,22,30]   b = [01,13,22,30]   c = [02,11,20,32]   d = [01,10,22,33]   e = [03,11,22,33]
   a = [00,11,22,30]   b = [01,13,22,30]   c = [02,11,20,32]   d = [01,10,22,33]   e = [03,11,22,33]   f = [03,11,22,30]
   a = [00,11,22,30]   b = [01,13,22,30]   c = [02,11,20,32]   d = [01,10,22,33]   e = [03,11,22,30]
   a = [00,11,22,30]   b = [01,13,22,30]   c = [02,11,20,32]   d = [03,11,22,33]
   a = [00,11,22,30]   b = [01,13,22,30]   c = [02,11,20,32]   d = [03,11,22,33]   e = [03,11,22,30]
   a = [00,11,22,30]   b = [01,13,22,30]   c = [02,11,20,32]   d = [03,11,22,30]
   a = [00,11,22,30]   b = [01,10,22,33]   c = [03,11,22,33]   d = [02,11,20,32]
   a = [00,11,22,30]   b = [01,10,22,33]   c = [03,11,22,33]   d = [02,11,20,32]   e = [03,11,22,30]
   a = [00,11,22,30]   b = [01,10,22,33]   c = [03,11,22,30]   d = [02,11,20,32]
   a = [00,11,23,33]   b = [00,12,21,33]   c = [02,11,20,30]
   a = [00,11,23,33]   b = [00,12,21,33]   c = [02,11,20,30]   d = [00,13,21,32]
   a = [00,11,23,33]   b = [00,12,21,33]   c = [02,11,20,30]   d = [00,13,21,32]   e = [00,11,23,32]
   a = [00,11,23,33]   b = [00,12,21,33]   c = [02,11,20,30]   d = [00,11,23,32]
   a = [00,11,23,33]   b = [00,12,21,33]   c = [03,11,20,30]   d = [00,13,21,32]
   a = [00,11,23,33]   b = [00,12,21,33]   c = [03,11,20,30]   d = [00,13,21,32]   e = [00,11,23,32]
   a = [00,11,23,33]   b = [00,12,21,33]   c = [03,11,20,30]   d = [00,11,23,32]
   a = [00,11,23,33]   b = [00,13,21,32]   c = [02,11,20,30]
   a = [00,11,23,33]   b = [00,13,21,32]   c = [02,11,20,30]   d = [00,11,23,32]
   a = [00,11,23,33]   b = [00,13,21,32]   c = [03,11,20,30]
   a = [00,11,23,33]   b = [00,13,21,32]   c = [03,11,20,30]   d = [00,11,23,32]
   a = [00,12,21,31]   b = [03,11,20,32]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [02,11,20,33]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [02,11,20,33]   d = [00,11,23,32]
   a = [00,12,21,31]   b = [03,11,20,32]   c = [00,11,23,32]
   a = [00,12,21,31]   b = [02,11,20,33]   c = [00,11,23,32]
   a = [00,12,23,32]   b = [03,10,22,31]
   a = [00,12,23,32]   b = [03,10,22,31]   c = [01,10,22,33]
   a = [00,12,23,32]   b = [03,10,22,31]   c = [01,10,22,33]   d = [00,13,22,31]
   a = [00,12,23,32]   b = [03,10,22,31]   c = [00,13,22,31]
   a = [00,12,23,32]   b = [01,10,22,33]   c = [00,13,22,31]
   a = [01,12,20,30]   b = [02,11,20,33]   c = [01,10,23,32]
nsol_found = 0 + 3 + 11 + 13 + 6 + 1 = 34
nsol_bound = 0 + 3 + 11 + 13 + 6 + 1 = 34
nsol_sym = 0
nsol_all = 0
search calls = 1 + 10 + 37 + 25 + 13 + 6 + 1 = 93
syncing_pairs_calls = 3992
sync_upper_bound_calls = 371 + 1313 = 1684
time = 0.003658

N = 4, S = 2, bound = 6
   a = [00,11,20,33]   b = [03,12,20,31]
   a = [00,11,20,33]   b = [03,12,20,31]   c = [01,10,22,33]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]   d = [02,11,23,30]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]   d = [02,11,23,30]   e = [02,11,22,33]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]   d = [02,11,23,30]   e = [02,11,22,33]   f = [02,11,20,33]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]   d = [02,11,23,30]   e = [02,11,20,33]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]   d = [02,11,22,33]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]   d = [02,11,22,33]   e = [02,11,20,33]
   a = [00,11,20,33]   b = [00,11,23,32]   c = [01,12,21,33]   d = [02,11,20,33]
   a = [00,11,20,33]   b = [02,11,23,30]   c = [01,12,21,33]
   a = [00,11,20,33]   b = [02,11,23,30]   c = [01,12,21,33]   d = [02,11,22,33]
   a = [00,11,20,33]   b = [02,11,23,30]   c = [01,12,21,33]   d = [02,11,22,33]   e = [02,11,20,33]
   a = [00,11,20,33]   b = [02,11,23,30]   c = [01,12,21,33]   d = [02,11,20,33]
   a = [00,12,22,33]   b = [00,12,23,31]   c = [02,10,20,33]
   a = [00,12,22,33]   b = [00,12,23,31]   c = [02,10,20,33]   d = [00,11,23,32]
   a = [00,12,22,33]   b = [00,12,23,31]   c = [02,10,20,33]   d = [00,11,23,32]   e = [00,12,21,33]
   a = [00,12,22,33]   b = [00,12,23,31]   c = [02,10,20,33]   d = [00,12,21,33]
   a = [00,12,22,33]   b = [00,11,23,32]   c = [00,12,21,33]   d = [02,10,20,33]
   a = [01,10,20,33]   b = [01,10,22,33]   c = [03,12,21,30]
   a = [01,12,21,33]   b = [02,11,23,30]
   a = [01,12,21,33]   b = [02,11,23,30]   c = [00,11,23,32]
   a = [01,12,21,33]   b = [02,11,23,30]   c = [00,11,23,32]   d = [02,11,20,33]
   a = [01,12,21,33]   b = [02,11,23,30]   c = [02,11,20,33]
   a = [01,12,21,33]   b = [00,11,23,32]   c = [02,11,20,33]
   a = [02,13,20,33]   b = [02,13,21,30]
   a = [02,13,20,33]   b = [02,13,21,30]   c = [00,11,23,32]
   a = [02,13,21,32]   b = [00,11,23,32]   c = [03,12,21,30]
nsol_found = 0 + 3 + 10 + 9 + 5 + 1 = 28
nsol_bound = 0 + 3 + 10 + 9 + 5 + 1 = 28
nsol_sym = 0
nsol_all = 0
search calls = 1 + 20 + 56 + 24 + 9 + 5 + 1 = 116
syncing_pairs_calls = 5664
sync_upper_bound_calls = 343 + 2036 = 2379
time = 0.004939



==> anc/syncauto5.log <==
N = 5, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.005949

N = 5, bound = 16
   a = [00,10,22,33,44]   b = [02,10,23,34,41]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
search calls = 1 + 11 + 292 + 788 + 316 = 1408
syncing_pairs_calls = 133931
sync_upper_bound_calls = 16597 + 21311 = 37908
time = 0.138616

N = 5, bound = 16
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0 + 1 + 1 = 2
nsol_all = 0 + 120 + 120 = 240
search calls = 1 + 11 + 292 + 788 + 316 = 1408
syncing_pairs_calls = 133931
sync_upper_bound_calls = 16597 + 21311 = 37908
time = 0.139806

N = 5, bound = 15
nsol_found = 0 + 5 + 21 + 36 + 25 + 5 = 92
nsol_bound = 0 + 4 + 20 + 36 + 25 + 5 = 90
nsol_sym = 0 + 4 + 19 + 36 + 25 + 5 = 89
nsol_all = 0 + 480 + 2280 + 4320 + 3000 + 600 = 10680
search calls = 1 + 15 + 384 + 1625 + 1039 + 30 + 5 = 3099
syncing_pairs_calls = 244310
sync_upper_bound_calls = 21694 + 36370 = 58064
time = 0.227147

N = 5, bound = 14
nsol_found = 0 + 16 + 109 + 318 + 668 + 993 + 1096 + 898 + 538 + 230 + 67 + 12 + 1 = 4946
nsol_bound = 0 + 11 + 88 + 282 + 643 + 988 + 1096 + 898 + 538 + 230 + 67 + 12 + 1 = 4854
nsol_sym = 0 + 11 + 85 + 275 + 613 + 915 + 978 + 774 + 454 + 194 + 58 + 11 + 1 = 4369
nsol_all = 0 + 1320 + 9960 + 30720 + 65640 + 94740 + 98580 + 75840 + 42720 + 17160 + 4680 + 780 + 60 = 442200
search calls = 1 + 15 + 518 + 3197 + 3269 + 694 + 993 + 1096 + 898 + 538 + 230 + 67 + 12 + 1 = 11529
syncing_pairs_calls = 493213
sync_upper_bound_calls = 30972 + 82927 = 113899
time = 0.685459

N = 5, bound = 13
nsol_found = 0 + 39 + 399 + 1627 + 3760 + 5912 + 7121 + 6976 + 5570 + 3535 + 1729 + 629 + 161 + 26 + 2 = 37486
nsol_bound = 0 + 23 + 290 + 1309 + 3092 + 4919 + 6025 + 6078 + 5032 + 3305 + 1662 + 617 + 160 + 26 + 2 = 32540
nsol_sym = 0 + 23 + 280 + 1237 + 2837 + 4275 + 4799 + 4342 + 3234 + 1944 + 912 + 322 + 81 + 13 + 1 = 24300
nsol_all = 0 + 2760 + 33360 + 145200 + 325800 + 476580 + 515820 + 449040 + 322200 + 186180 + 83100 + 27420 + 6300 + 900 + 60 = 2574720
search calls = 1 + 19 + 749 + 5502 + 8651 + 3865 + 5913 + 7121 + 6976 + 5570 + 3535 + 1729 + 629 + 161 + 26 + 2 = 50449
syncing_pairs_calls = 1168490
sync_upper_bound_calls = 50540 + 260162 = 310702
time = 2.852741

N = 5, bound = 12
nsol_found = 0 + 83 + 1670 + 13746 + 66678 + 226148 + 585907 + 1210730 + 2038938 + 2834445 + 3280940 + 3180196 + 2589235 + 1771924 + 1017404 + 487839 + 193690 + 62799 + 16263 + 3246 + 470 + 44 + 2 = 19582397
nsol_bound = 0 + 44 + 1271 + 12119 + 62918 + 220236 + 578786 + 1203754 + 2033368 + 2830910 + 3279211 + 3179567 + 2589074 + 1771898 + 1017402 + 487839 + 193690 + 62799 + 16263 + 3246 + 470 + 44 + 2 = 19544911
nsol_sym = 0 + 43 + 1218 + 11310 + 57013 + 194115 + 497505 + 1011273 + 1672827 + 2284062 + 2596207 + 2468648 + 1967657 + 1314222 + 733735 + 340803 + 130715 + 40943 + 10303 + 2033 + 303 + 32 + 2 = 15334969
nsol_all = 0 + 5160 + 145200 + 1343400 + 6756720 + 22997460 + 58997460 + 120117720 + 199027560 + 272117760 + 309583800 + 294489420 + 234690900 + 156626880 + 87294600 + 40417740 + 15414540 + 4778880 + 1179600 + 224100 + 30900 + 2760 + 120 = 1826242680
search calls = 1 + 20 + 1147 + 9323 + 28674 + 67015 + 226156 + 585907 + 1210730 + 2038938 + 2834445 + 3280940 + 3180196 + 2589235 + 1771924 + 1017404 + 487839 + 193690 + 62799 + 16263 + 3246 + 470 + 44 + 2 = 19606408
syncing_pairs_calls = 111623765
sync_upper_bound_calls = 71467 + 45480817 = 45552284
time = 1601.527999

N = 5, bound = 11
nsol_found = 0 + 56 + 816 + 4779 + 17745 + 46739 + 97127 + 183287 + 353113 + 695514 + 1297787 + 2157240 + 3105250 + 3831204 + 4037193 + 3626927 + 2771722 + 1795277 + 979921 + 446913 + 168228 + 51358 + 12397 + 2277 + 299 + 25 + 1 = 25683195
nsol_bound = 0 + 23 + 626 + 4064 + 15027 + 38291 + 77938 + 151230 + 312814 + 656757 + 1269077 + 2140924 + 3098249 + 3829006 + 4036716 + 3626863 + 2771718 + 1795277 + 979921 + 446913 + 168228 + 51358 + 12397 + 2277 + 299 + 25 + 1 = 25486019
nsol_sym = 0 + 23 + 614 + 3867 + 13834 + 33519 + 63041 + 111097 + 214909 + 440915 + 849422 + 1433513 + 2071440 + 2548446 + 2666257 + 2370693 + 1788475 + 1141070 + 612293 + 274012 + 101040 + 30161 + 7117 + 1276 + 167 + 14 + 1 = 16777216
nsol_all = 0 + 2760 + 73500 + 463440 + 1657560 + 4012800 + 7521720 + 13197240 + 25497240 + 52455660 + 101390760 + 171512640 + 248178960 + 305551260 + 319795020 + 284387520 + 214555560 + 136884060 + 73443840 + 32861160 + 12111480 + 3612720 + 850080 + 151800 + 19320 + 1560 + 60 = 2010189720
search calls = 1 + 14 + 1011 + 5625 + 7741 + 18223 + 46739 + 97127 + 183287 + 353113 + 695514 + 1297787 + 2157240 + 3105250 + 3831204 + 4037192 + 3626927 + 2771722 + 1795277 + 979921 + 446913 + 168228 + 51358 + 12397 + 2277 + 299 + 25 + 1 = 25692413
syncing_pairs_calls = 446310325
sync_upper_bound_calls = 48132 + 210144215 = 210192347
time = 2908.882213

N = 5, S = 5, bound = 16
   a = [00,10,22,33,44]   b = [02,10,23,34,41]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0
nsol_all = 0
search calls = 1 + 11 + 292 + 788 + 316 = 1408
syncing_pairs_calls = 133931
sync_upper_bound_calls = 16597 + 21311 = 37908
time = 7.087927

N = 5, S = 4, bound = 15
   a = [00,11,22,33,40]   b = [01,12,23,34,40]
   a = [00,11,22,34,44]   b = [01,10,23,32,44]   c = [00,13,22,31,41]
   a = [00,11,22,34,44]   b = [01,10,23,32,44]   c = [00,13,22,31,41]   d = [00,11,22,34,43]
   a = [00,11,23,32,42]   b = [02,13,20,31,44]   c = [00,11,22,34,43]
nsol_found = 0 + 1 + 2 + 1 = 4
nsol_bound = 0 + 1 + 2 + 1 = 4
nsol_sym = 0
nsol_all = 0
search calls = 1 + 54 + 925 + 1492 + 429 + 2 = 2903
syncing_pairs_calls = 334560
sync_upper_bound_calls = 42587 + 70472 = 113059
time = 0.386967

N = 5, S = 3, bound = 13
   a = [00,11,22,30,44]   b = [04,12,23,30,41]
   a = [00,11,22,30,44]   b = [00,12,21,34,43]   c = [01,13,22,31,44]
   a = [00,11,22,30,44]   b = [00,12,21,34,43]   c = [01,13,22,31,44]   d = [03,11,22,30,44]
   a = [00,12,23,32,44]   b = [02,11,20,34,43]   c = [00,13,22,31,44]
   a = [01,13,24,31,42]   b = [03,11,24,32,40]
nsol_found = 0 + 2 + 2 + 1 = 5
nsol_bound = 0 + 2 + 2 + 1 = 5
nsol_sym = 0
nsol_all = 0
search calls = 1 + 63 + 1209 + 2587 + 947 + 6 = 4813
syncing_pairs_calls = 491232
sync_upper_bound_calls = 56585 + 97806 = 154391
time = 0.530129

N = 5, S = 2, bound = 10
   a = [00,11,20,33,44]   b = [03,14,20,31,42]
   a = [00,11,22,32,44]   b = [03,14,22,30,41]   c = [00,11,24,34,43]
nsol_found = 0 + 1 + 1 = 2
nsol_bound = 0 + 1 + 1 = 2
nsol_sym = 0
nsol_all = 0
search calls = 1 + 58 + 194 + 75 + 2 = 330
syncing_pairs_calls = 105779
sync_upper_bound_calls = 9864 + 37723 = 47587
time = 0.136082



==> anc/syncauto6.log <==
N = 6, preparing
syncing_pairs_calls = 0
sync_upper_bound_calls = 0 + 0 = 0
time = 0.275618

N = 6, bound = 25
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
search calls = 1 + 40 + 5281 + 51397 + 146580 + 185132 + 38 = 388469
syncing_pairs_calls = 146631952
sync_upper_bound_calls = 7577248 + 2195633 = 9772881
time = 149.366360

N = 6, bound = 25
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0 + 2 = 2
nsol_all = 0 + 1440 = 1440
search calls = 1 + 40 + 5281 + 51397 + 146580 + 185132 + 38 = 388469
syncing_pairs_calls = 146631952
sync_upper_bound_calls = 7577248 + 2195633 = 9772881
time = 130.656569

N = 6, bound = 24
nsol_found = 0 + 2 = 2
nsol_bound = 0
nsol_sym = 0
nsol_all = 0
search calls = 1 + 40 + 6612 + 89952 + 223035 + 287408 + 325 + 7 = 607380
syncing_pairs_calls = 217601295
sync_upper_bound_calls = 10437628 + 3245647 = 13683275
time = 215.624439

N = 6, bound = 23
nsol_found = 0 + 4 + 4 = 8
nsol_bound = 0 + 2 + 4 = 6
nsol_sym = 0 + 2 + 4 = 6
nsol_all = 0 + 1440 + 2880 = 4320
search calls = 1 + 51 + 8079 + 150363 + 452293 + 590468 + 2207 + 27 = 1203489
syncing_pairs_calls = 409335617
sync_upper_bound_calls = 18503093 + 5131758 = 23634851
time = 340.228578

N = 6, bound = 22
nsol_found = 0 + 15 + 70 + 161 + 268 + 324 + 271 + 152 + 54 + 11 + 1 = 1327
nsol_bound = 0 + 11 + 66 + 161 + 268 + 324 + 271 + 152 + 54 + 11 + 1 = 1319
nsol_sym = 0 + 11 + 63 + 158 + 267 + 324 + 271 + 152 + 54 + 11 + 1 = 1312
nsol_all = 0 + 7920 + 45360 + 113760 + 192240 + 233280 + 195120 + 109440 + 38880 + 7920 + 720 = 944640
search calls = 1 + 53 + 9834 + 237390 + 820010 + 1167258 + 7562 + 451 + 152 + 54 + 11 + 1 = 2242777
syncing_pairs_calls = 734842451
sync_upper_bound_calls = 27757541 + 8090020 = 35847561
time = 554.676300

N = 6, bound = 21
nsol_found = 0 + 37 + 355 + 1828 + 5707 + 11437 + 15549 + 14894 + 10320 + 5286 + 2032 + 585 + 121 + 16 + 1 = 68168
nsol_bound = 0 + 22 + 285 + 1667 + 5439 + 11113 + 15278 + 14742 + 10266 + 5275 + 2031 + 585 + 121 + 16 + 1 = 66841
nsol_sym = 0 + 22 + 282 + 1655 + 5396 + 11010 + 15075 + 14417 + 9894 + 4982 + 1875 + 531 + 110 + 15 + 1 = 65265
nsol_all = 0 + 15840 + 201600 + 1180800 + 3837600 + 7792920 + 10602360 + 10048680 + 6798600 + 3341160 + 1205640 + 318240 + 59040 + 6840 + 360 = 45409680
search calls = 1 + 53 + 11809 + 347696 + 1598426 + 2152699 + 38664 + 17416 + 14926 + 10320 + 5286 + 2032 + 585 + 121 + 16 + 1 = 4200051
syncing_pairs_calls = 1261700708
sync_upper_bound_calls = 44177111 + 13480672 = 57657783
time = 954.272088

N = 6, bound = 20
nsol_found = 0 + 83 + 1082 + 8758 + 42745 + 135090 + 301322 + 509966 + 691933 + 779614 + 740703 + 594087 + 399993 + 224129 + 103280 + 38479 + 11308 + 2525 + 403 + 41 + 2 = 4585543
nsol_bound = 0 + 46 + 727 + 6930 + 37038 + 123653 + 285773 + 495072 + 681613 + 774328 + 738671 + 593502 + 399872 + 224113 + 103279 + 38479 + 11308 + 2525 + 403 + 41 + 2 = 4517375
nsol_sym = 0 + 45 + 718 + 6596 + 34248 + 112063 + 255313 + 437701 + 598072 + 675859 + 642233 + 513958 + 344369 + 191471 + 87307 + 32118 + 9310 + 2054 + 326 + 34 + 2 = 3943797
nsol_all = 0 + 32400 + 509760 + 4692240 + 24444000 + 80069400 + 182513160 + 313023600 + 427913280 + 483834960 + 460018800 + 368314920 + 246856680 + 137258280 + 62561880 + 22987800 + 6645960 + 1456920 + 227880 + 22680 + 1080 = 2823385680
search calls = 1 + 59 + 14103 + 518723 + 3663633 + 4792892 + 256517 + 312868 + 510125 + 691933 + 779614 + 740703 + 594087 + 399993 + 224129 + 103280 + 38479 + 11308 + 2525 + 403 + 41 + 2 = 13655418
syncing_pairs_calls = 2640730814
sync_upper_bound_calls = 78401077 + 82883507 = 161284584
time = 4301.663234

N = 6, bound = 19
nsol_found = 0 + 60 + 442 + 2158 + 8426 + 26450 + 67882 + 147402 + 286135 + 523397 + 915189 + 1487587 + 2161875 + 2732896 + 2962435 + 2735259 + 2142949 + 1419313 + 790616 + 367587 + 141056 + 43949 + 10852 + 2046 + 277 + 24 + 1 = 18976263
nsol_bound = 0 + 33 + 351 + 1970 + 8120 + 26047 + 67472 + 147103 + 285982 + 523344 + 915178 + 1487586 + 2161875 + 2732896 + 2962435 + 2735259 + 2142949 + 1419313 + 790616 + 367587 + 141056 + 43949 + 10852 + 2046 + 277 + 24 + 1 = 18974321
nsol_sym = 0 + 33 + 348 + 1960 + 8041 + 25470 + 64391 + 135429 + 252825 + 448453 + 774637 + 1263138 + 1854927 + 2374955 + 2609225 + 2442603 + 1940915 + 1304154 + 737080 + 347651 + 135274 + 42703 + 10670 + 2032 + 277 + 24 + 1 = 16777216
nsol_all = 0 + 23760 + 249120 + 1389240 + 5655960 + 17730360 + 44231760 + 92073960 + 171889920 + 308589120 + 541981080 + 895456800 + 1325241720 + 1703482200 + 1874948400 + 1756578240 + 1396171440 + 938153520 + 530171640 + 250011360 + 97251120 + 30685680 + 7662240 + 1458000 + 198720 + 17280 + 720 = 11991303360
search calls = 1 + 52 + 13583 + 405052 + 1658569 + 1365840 + 497514 + 127648 + 148006 + 286135 + 523397 + 915189 + 1487587 + 2161875 + 2732896 + 2962434 + 2735259 + 2142949 + 1419313 + 790616 + 367587 + 141056 + 43949 + 10852 + 2046 + 277 + 24 + 1 = 22939707
syncing_pairs_calls = 592816409
sync_upper_bound_calls = 50082776 + 52723080 = 102805856
time = 12585.580149

N = 6, S = 6, bound = 25
   a = [00,10,22,33,44,55]   b = [02,10,23,34,45,51]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0
nsol_all = 0
search calls = 1 + 40 + 5281 + 51397 + 146580 + 185132 + 38 = 388469
syncing_pairs_calls = 146631952
sync_upper_bound_calls = 7577248 + 2195633 = 9772881
time = 153.277095

N = 6, S = 5, bound = 24
   a = [00,11,22,33,44,50]   b = [01,12,23,34,45,50]
   a = [00,11,22,34,43,53]   b = [01,13,25,30,42,54]
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0
nsol_all = 0
search calls = 1 + 180 + 25548 + 181863 + 425338 + 420080 + 263 = 1053273
syncing_pairs_calls = 396586012
sync_upper_bound_calls = 25531673 + 8995418 = 34527091
time = 451.397201

N = 6, S = 4, bound = 22
   a = [00,11,22,33,40,55]   b = [05,12,23,34,40,51]
   a = [00,11,23,34,43,55]   b = [01,13,24,30,45,52]
nsol_found = 0 + 2 = 2
nsol_bound = 0 + 2 = 2
nsol_sym = 0
nsol_all = 0
search calls = 1 + 444 + 49930 + 325201 + 712351 + 746774 + 1287 + 7 = 1835995
syncing_pairs_calls = 684156483
sync_upper_bound_calls = 44227006 + 19737294 = 63964300
time = 786.389954

N = 6, S = 3, bound = 20
   a = [00,11,22,30,44,55]   b = [04,13,25,30,42,51]
nsol_found = 0 + 1 = 1
nsol_bound = 0 + 1 = 1
nsol_sym = 0
nsol_all = 0
search calls = 1 + 362 + 37354 + 154168 + 165778 + 64579 + 408 = 422650
syncing_pairs_calls = 167520688
sync_upper_bound_calls = 19902590 + 15207546 = 35110136
time = 291.445553

N = 6, S = 2, bound = 15
   a = [00,11,20,33,44,55]   b = [03,14,20,35,42,51]
nsol_found = 0 + 1 = 1
nsol_bound = 0 + 1 = 1
nsol_sym = 0
nsol_all = 0
search calls = 1 + 150 + 474 + 175 = 800
syncing_pairs_calls = 2238615
sync_upper_bound_calls = 189288 + 876150 = 1065438
time = 5.175659



==> anc/syncauto7states/sa7s31w.log <==
   a = [00,10,22,33,44,55,66]   b = [02,13,24,30,45,56,61]
   a = [00,12,21,34,45,53,63]   b = [01,10,23,32,46,52,64]
   a = [01,12,23,34,45,50,60]   b = [01,12,23,34,45,56,60]
   a = [00,11,22,33,45,54,64]   b = [00,12,24,36,41,53,65]   c = [01,10,22,33,45,54,64]
   a = [00,10,22,33,44,55,66]   b = [00,12,21,33,44,55,66]   c = [03,10,20,34,45,56,62]
   a = [00,10,22,33,44,55,66]   b = [00,12,21,33,44,55,66]   c = [03,10,20,34,45,56,62]   d = [00,12,22,33,44,55,66]
   a = [00,11,23,32,42,56,65]   b = [02,14,20,35,41,53,66]   c = [00,11,22,34,43,55,66]
   a = [01,12,23,34,45,50,60]   b = [01,12,23,34,45,56,60]   c = [01,12,23,34,45,50,61]
   a = [00,10,22,33,44,55,66]   b = [02,13,20,31,44,56,65]   c = [05,15,24,33,42,50,66]   d = [02,13,21,30,44,56,65]
   a = [01,12,23,34,45,50,60]   b = [01,12,23,34,45,56,60]   c = [01,12,23,34,46,50,60]
   a = [01,12,23,34,45,50,60]   b = [01,12,23,34,46,50,65]   c = [01,12,23,34,45,50,65]
   a = [01,12,23,34,45,50,60]   b = [01,12,23,34,46,50,65]   c = [01,12,23,34,46,50,60]
   a = [00,10,22,33,44,55,66]   b = [02,13,21,30,44,56,65]   c = [05,15,24,33,42,50,66]
   a = [00,10,22,33,44,55,66]   b = [00,12,22,33,44,55,66]   c = [01,10,22,33,44,55,66]   d = [02,12,23,34,45,56,60]
   a = [00,10,22,33,44,55,66]   b = [02,10,23,34,45,56,61]   c = [02,12,23,34,45,56,61]
   a = [00,10,22,33,44,55,66]   b = [02,10,23,34,45,56,61]   c = [02,10,23,34,45,56,60]
   a = [00,10,22,33,44,55,66]   b = [02,10,23,34,45,56,61]   c = [02,10,23,34,45,56,60]   d = [02,12,23,34,45,56,60]
   a = [00,10,22,33,44,55,66]   b = [02,10,23,34,45,56,61]   c = [02,12,23,34,45,56,60]   d = [02,12,23,34,45,56,61]
nsol_found = 0 + 7 + 13 + 5 = 25
nsol_bound = 0 + 3 + 10 + 5 = 18
nsol_sym = 0 + 3 + 8 + 4 = 15
nsol_all = 0 + 15120 + 40320 + 20160 = 75600
search_calls = 1 + 154 + 240538 + 47225381 + 1136829620 + 10618329992 + 33410711276 + 6507747309 + 3773755520 + 785682681 + 725958 = 56281248430
syncing_pairs_calls = 109816042407175 = 109816042407175
sync_upper_bound_calls = 1534589962148 + 58641872010 = 1593231834158
time = 2726788.927641, 223848528.124367, 223314477.046417


==> anc/syncauto7states/sa7s32w.log <==
   a = [01,12,23,34,45,50,60]   b = [01,12,23,34,46,50,65]
   a = [00,11,23,32,42,56,65]   b = [02,13,20,35,41,54,66]
   a = [00,11,23,32,42,56,65]   b = [02,14,25,31,43,50,66]
   a = [00,11,23,32,42,56,65]   b = [02,13,20,35,41,54,66]   c = [02,14,20,35,41,53,66]
   a = [00,10,22,33,44,55,66]   b = [02,10,23,34,45,56,61]   c = [02,12,23,34,45,56,60]
   a = [00,10,22,33,44,56,65]   b = [02,10,21,34,45,53,66]   c = [04,14,22,33,40,56,65]
nsol_found = 0 + 4 + 3 = 7
nsol_bound = 0 + 3 + 3 = 6
nsol_sym = 0 + 3 + 3 = 6
nsol_all = 0 + 15120 + 15120 = 30240
search_calls = 1 + 146 + 210884 + 37413525 + 749625845 + 6610976109 + 18075021939 + 2472267466 + 1563617784 + 293031937 + 164203 = 29802329839
syncing_pairs_calls = 61652739885432 = 61652739885432
sync_upper_bound_calls = 1002416207724 + 31818162431 = 1034234370155
time = 447344.965007, 96010683.740282, 95491446.903282


==> anc/syncauto7states/sa7s36w.log <==
   a = [00,10,22,33,44,55,66]   b = [02,10,23,34,45,56,61]
nsol_found = 0 + 1 = 1
nsol_bound = 0 + 1 = 1
nsol_sym = 0 + 1 = 1
nsol_all = 0 + 5040 = 5040
search_calls = 1 + 132 + 126209 + 11025527 + 133017261 + 747515271 + 1652468060 + 23965480 + 5920884 + 161623 + 901 = 2574201349
syncing_pairs_calls = 6524495844842 = 6524495844842
sync_upper_bound_calls = 145621012400 + 3035885028 = 148656897428
time = 57408.705243, 13044923.240918, 12666194.758778


==> anc/syncauto7states/syncauto7scan.cpp <==
#include <stdio.h>
#include <string.h>
#include <stdlib.h>

#include <assert.h>

#include <algorithm>
#include <vector>
#include <set>

// for parallel computing
int splitremainder, splitdivisor, splitlevel;
int forksplitremainder, forksplitdivisor, forksplitlevel;
FILE *outfile;

void scan_argv1 (char *argv1)
{
	splitdivisor = 0;
	splitremainder = 0;
	forksplitdivisor = 0;
	
	char *percent0 = strchr (argv1, '%');
	char *percent1 = (percent0 != NULL) ? strchr (percent0 + 1, '%') : NULL ;
	
	if (percent0 != NULL) percent0[0] = '\0';
	if (percent1 != NULL) percent1[0] = '\0';
	
	splitremainder = atoi (argv1);
	if (percent0 != NULL) splitdivisor = atol (percent0 + 1);
	if (percent1 != NULL) forksplitdivisor = atol (percent1 + 1);
	
	if (percent0 != NULL) percent0[0] = '%';
	if (percent1 != NULL) percent1[0] = '%';
}

long long nsol_found_s[10240];
long long nsol_bound_s[10240];
long long nsol_sym_s[10240];
long long nsol_all_s[10240];
long long search_calls_s[10240];
long long syncing_pairs_calls_s[10240];
long long sync_upper_bound_calls_s[10240];
double time_s, time_a, time_m;

bool finished (const char *outfilename) 
{
	outfile = fopen (outfilename, "r");
	if (outfile == NULL) return false;
	char buf[10240] = "";
	
	while (!feof (outfile)) {
		assert (fgets (buf, 10240, outfile) != NULL || feof (outfile));
		if (!strcmp (buf, "Done.\n")) {
			fclose (outfile);
			return true;
		}
	}
	
	fclose (outfile);
	return false;
}

void scan_nsol (char *buf, long long *nsol_s, int weight)
{
	char *p = strchr (buf, '=');
	int i = 0;
	nsol_s[i++] += atoll (p + 1) * weight;
	p = strchr (p + 1, '+');
	while (p != NULL) {
		nsol_s[i++] += atoll (p + 1) * weight;
		p = strchr (p + 1, '+');
	}
}

int searchlevel, symbol_stack[10240];
std::set< std::vector<int> > solutions;
// compute the conjugate of a symbol by a symmetry

int fact (int N)
{
	if (N <= 1) return 1;
	else return N * fact (N-1);
}

int symbolconjugate (int N, int sbi, int sym)
{
	int symmetrymap[N], symbolconjmap[N];
	
	// compute symmetry map from index
	for (int j=0; j<N; j++) {
		int i = j - sym % (j + 1);
		symmetrymap[j] = symmetrymap[i];
		symmetrymap[i] = j;
		sym /= (j+1);
	}
	
	// compute conjugated symbol map from index and symmetry map
	for (int j=N; --j>=0; ) {
		symbolconjmap[symmetrymap[j]] = symmetrymap[sbi%N];
		sbi /= N;
	}
	
	// compute symbol index
	for (int j=0; j<N; j++) {
		sbi *= N;
		sbi += symbolconjmap[j];
	}
	return sbi;
}

void count_solution (int N)
{
	std::vector<int> symbol (searchlevel + 1);
	std::set< std::vector<int> > conjugates;
	
	// make first element of conjugates (set of rows of symbols)
	// the canonical form of solution
	for (int sym=0; sym<fact(N); sym++) {
		// conjugate symbols of solution
		for (int j=0; j<=searchlevel; j++) {
			symbol[j] = symbolconjugate (N, symbol_stack[j], sym);
		}
		// sort conjugates symbols
		std::sort (symbol.begin (), symbol.end());
		// add row of symbols to conjugates (set of rows of symbols)
		conjugates.insert (symbol);
	}
	
	if (!solutions.count (*conjugates.begin ())) {
		// solution found is new
		solutions.insert (*conjugates.begin ());
		int s = conjugates.size ();
		// solutions up to symmetry and sorting symbols
		nsol_sym_s[searchlevel]++;
		// solutions up to sorting symbols
		nsol_all_s[searchlevel] += s;
	}
}

void scan_sol (char *buf)
{
	searchlevel = -1;
	char *p = strchr (buf, '[');
	int N = (strchr (p, ']') - p) / 3;
	while (p != NULL) {
		searchlevel++;
		symbol_stack[searchlevel] = 0;
		for (int i=N; --i>=0; ) {
			symbol_stack[searchlevel] *= N;
			symbol_stack[searchlevel] += p[2] - '0';
			p += 3;
		}
		p = strchr (p, '[');
	}
	count_solution (N);
}

void scanlog (char *outfilename, int weight)
{
	assert (finished (outfilename));
	
	outfile = fopen (outfilename, "r");
	assert (outfile != NULL);
	char buf[10240] = "";
	
	while (!feof (outfile)) {
		assert (fgets (buf, 10240, outfile) != NULL || feof (outfile));
		long long k = 0;
		if (sscanf (buf, " nsol_found = %lld", &k) > 0) {
			scan_nsol (buf, nsol_found_s, weight);
		} else if (sscanf (buf, " nsol_bound = %lld", &k) > 0) {
			scan_nsol (buf, nsol_bound_s, weight);
		} else if (sscanf (buf, " search calls = %lld", &k) > 0) {
			scan_nsol (buf, search_calls_s, weight);
		} else if (sscanf (buf, " syncing_pairs_calls = %lld", &k) > 0) {
			scan_nsol (buf, syncing_pairs_calls_s, weight);
		} else if (sscanf (buf, " sync_upper_bound_calls = %lld", &k) > 0) {
			scan_nsol (buf, sync_upper_bound_calls_s, weight);
		} else if (sscanf (buf, " a = [ %lld", &k) > 0) {
			scan_sol (buf);
		} else {
			double d = 0;
			if (sscanf (buf, "time = %lf", &d) > 0) {
				time_s += d * weight;
				time_a += d;
				if (time_m < d) time_m = d;
			}
		}
	}
	
	fclose (outfile);
}

void showscan_nsol (long long *nsol_s, const char *nsol_tag)
{
	int i = 10240;
	while (i && nsol_s[--i] == 0) {}
	printf ("%s = %lld", nsol_tag, nsol_s[0]);
	long long k = nsol_s[0];
	for (int j=1; j<=i; j++) {
		printf (" + %lld",  nsol_s[j]);
		k += nsol_s[j];
	}
	printf (" = %lld\n",  k);
}

void showscan ()
{
	showscan_nsol (nsol_found_s, "nsol_found");
	showscan_nsol (nsol_bound_s, "nsol_bound");
	showscan_nsol (nsol_sym_s, "nsol_sym");
	showscan_nsol (nsol_all_s, "nsol_all");
	showscan_nsol (search_calls_s, "search_calls");
	showscan_nsol (syncing_pairs_calls_s, "syncing_pairs_calls");
	showscan_nsol (sync_upper_bound_calls_s, "sync_upper_bound_calls");
	printf ("time = %lf, %lf, %lf\n", time_m, time_a, time_s);
}

int main (int argc, char *argv[])
{
	splitlevel = 0;
	forksplitlevel = splitlevel + 1;
	assert (argc == 3);
	scan_argv1 (argv[1]);
	if (!splitdivisor) splitremainder = splitdivisor = -1;
	else splitremainder = 0;
	if (!forksplitdivisor) forksplitremainder = forksplitdivisor = -1;
	else forksplitremainder = 0;
	
	for (int sr=splitremainder; sr<=splitdivisor; sr++) {
		int sm = 1;
		if (sr == splitdivisor && splitdivisor > 0) {
			sm -= splitdivisor;
		}
		for (int fsr=forksplitremainder; fsr<=forksplitdivisor; fsr++) {
			int fsm = 1;
			if (fsr == forksplitdivisor && forksplitdivisor > 0) {
				fsm -= forksplitdivisor;
			}
			char outfilename[1024];
			snprintf (outfilename, 1024, argv[2], sr, fsr);
			scanlog (outfilename, sm * fsm);
		}
	}
	
	showscan ();
}


==> anc/syncauto7states/syncauto7states.cpp <==
#include <stdio.h>
#include <time.h>

#include <assert.h>

#include <unistd.h>
#include <sys/wait.h>
#include <string.h>
#include <stdlib.h>

#include <algorithm>
#include <vector>
#include <set>

#include "../powerauto.h"

#pragma GCC push_options
#pragma GCC optimize ("unroll-loops")

// for parallel computing
int splitremainder, splitdivisor, splitlevel;
int forksplitremainder, forksplitdivisor, forksplitlevel;
FILE *outfile;

// N is number of states
int const N = 7;

// pow2N = 2 ^ N, powNN = N ^ N
template <int N, int M> struct power
{
	enum { val = N * power<N,M-1>::val };
};
template <int N> struct power<N,0>
{
	enum { val = 1 };
};
int const pow2N = 1 << N; // or power<2,N>::val;
int const powNN = power<N,N>::val;

// Nover2 = N over 2, NoverM = N over M
template <int N, int M> struct binomial
{
	enum { val = N * binomial<N-1,M-1>::val / M };
};
template <int N> struct binomial<N,0>
{
	enum { val = 1 };
};
int const Nover2 = binomial<N,2>::val;
#define NoverM (binomial<N,M>::val)

// factN = factorial of N
template <int N> struct factorial
{
	enum { val = N * factorial<N-1>::val };
};
template <> struct factorial<0>
{
	enum { val = 1 };
};
int const factN = factorial<N>::val;

// ary12<N,M> = Nary12M = the N-ary number 12...M
// idsbiN = identity symbolindex
template <int N, int M> struct ary12
{
	enum { val = N * ary12<N,M-1>::val + M };
};
template <> struct ary12<N,0>
{
	enum { val = 0 };
};
int const idsbiN = ary12<N,N-1>::val;

// compute the conjugate of a symbol by a symmetry
int symbolconjugate (int sbi, int sym)
{
	int symmetrymap[N], symbolconjmap[N];
	
	// compute symmetry map from index
	for (int j=0; j<N; j++) {
		int i = j - sym % (j + 1);
		symmetrymap[j] = symmetrymap[i];
		symmetrymap[i] = j;
		sym /= (j+1);
	}
	
	// compute conjugated symbol map from index and symmetry map
	for (int j=N; --j>=0; ) {
		symbolconjmap[symmetrymap[j]] = symmetrymap[sbi%N];
		sbi /= N;
	}
	
	// compute symbol index
	for (int j=0; j<N; j++) {
		sbi *= N;
		sbi += symbolconjmap[j];
	}
	return sbi;
}

// table of coded power automaton matrix for all N^N symbols
unsigned char powerautocoded[powNN][pow2N];
// table of doubleton automaton matrix for all N^N symbols
pairauto<N> pairautoplain[powNN];

// sort table of symbols (indexed) in decending order,
// with respect to the number of doubletons which reduce
// to a singleton, in the power automaton with the table
// symbol in addition to the symbols in the search path
void sort_by_descending_syncing_pairs (const pairauto<N> &cumul2, 
							const int *symbol, int *sortedsymbol)
{
	static int bucket[Nover2+1][powNN+1];
	static int bucketsize[Nover2+1];
	
	int b, i, j;
	// initialize the buckets
	for (b=Nover2; b>=0; b--) {
		bucketsize[b] = 0;
	}
	// fill the buckets
	for	(i=0; symbol[i]>=0; i++) {
		pairauto<N> p2 = pairautoplain[symbol[i]];
		p2 |= cumul2;
		b = p2.syncing_pairs ();
		bucket[b][bucketsize[b]] = symbol[i];
		bucketsize[b]++;
	}
	// empty the buckets
	i = 0;
 	for (b=Nover2; b>=0; b--) {
		for (j=0; j<bucketsize[b]; j++) {
			sortedsymbol[i++] = bucket[b][j];
		}
	}
	sortedsymbol[i] = -1;
}

// copy the symmetries, and remove in the copy the symmetries which
// are not satisfied by the indexed symbol
// required for symmetry reduction and hence a speedup of almost N!
void strip_symmetries (int sbi, const int *symmetry, int *newsymmetry)
{
	int j = 0;
	for (int i=0; symmetry[i]; i++) {
		if (sbi == symbolconjugate(sbi,symmetry[i])) {
			newsymmetry[j] = symmetry[i];
			j++;
		}
	}
	newsymmetry[j] = 0;
}

// remove the symmetrically equivalent conjugates of the first
// indexed symbol (with the list of symmetries which is satisfied
// by the symbols in the search path)
// required for symmetry reduction and hence a speedup of almost N!
void strip_conjugates_of_first (const int *symmetry, int *symbol)
{
	if (symmetry[0] == 0) return;
	
	static bool isconj[powNN];
	int sbi = symbol[0];
	for (int i=0; symmetry[i]; i++) {
		isconj[symbolconjugate(sbi,symmetry[i])] = true;
	}
	
	int j = 1;
	for (int i=1; symbol[i]>=0; i++) {
		if (!isconj[symbol[i]]) {
			symbol[j++] = symbol[i];
		}
	}
	symbol[j] = -1;
	
	for (int i=0; symmetry[i]; i++) {
		isconj[symbolconjugate(sbi,symmetry[i])] = false;
	}
}

// the arguments of the root call to the search routine
int startsymmetry[factN];
int startsymbol[powNN];
powerauto<N> startcumul;
pairauto<N> startcumul2;

// the number of solutions thus far, the recursion level of the search
// routine, and the indices of the symbols in the search path
int searchlevel, symbol_stack[powNN], startsubset;
long long recurcount[powNN+1];
long long nsol_found[powNN+1], nsol_bound[powNN+1];
long long nsol_sym[powNN+1], nsol_all[powNN+1];
std::set< std::vector<int> > solutions;

// to abort the search if solutions do not fit any more into memory 
bool abort_search = false;

// for parallel computing
int splitcounter;
int forksplitcounter;

// initialize the search
void init ()
{
	searchlevel = -1;
	
	// for parallel computing
	splitcounter = -1;
	forksplitcounter = -1;
	
	// make a list of all symmetries
	for (int sym=1; sym<factN; sym++) {
		startsymmetry[sym-1] = sym;
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[factN-1] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// make a list of all symbols
	for (int sbi=0; sbi<powNN; sbi++) {
		powerauto<N> p(sbi);
		p.code (powerautocoded[sbi]);
		pairauto<N> p2(p);
		pairautoplain[sbi] = p2;
		// but do not include the identity symbol
 		startsymbol[sbi-(sbi>idsbiN)] = sbi;
	}
	// and use a negative number as an end-of-list marker
	startsymbol[powNN-1] = -1;
	
	// start from the subset of all states
	startsubset = pow2N - 1;
}

void initsubset (int b)
{
	searchlevel = -1;
	
	// for parallel computing
	splitcounter = -1;
	forksplitcounter = -1;
	
	// make a list of all symmetries
	int k = 0;
	for (int sym=1; sym<factN; sym++) {
		int s = sym;
		for (int j=0; j<b; j++) {
			s /= (j+1);
		}
		bool t = true;
		for (int j=b; j<N; j++) {
			t &= (s % (j + 1) <= j-b);
			s /= (j+1);
		}
		if (t) {
			startsymmetry[k++] = sym;
		}
	}
	// where the identity symmetry (indexed by 0) is the
	// last symmetry and serves as an end-of-list marker
	startsymmetry[k] = 0;
	// Disable symmetry reduction
	//startsymmetry[0] = 0;
	
	// start from the subset {0,1,...,b-1} of b states
	startsubset = (1 << b) - 1;
}

// to print symbols with printf, but only one symbol for each printf
char *symbolindex2string (int i)
{
	static char buf[3*N];
	for (int j=N-1; j>=0; j--) {
		buf[3*j+2] = ',';
		buf[3*j+1] = i % N + '0';
		buf[3*j] = j + '0';
		i /= N;
	}
	buf[3*N-1] = '\0';
	return buf;
}

// to print symbol tags with printf, but only one symbol for each printf
char *symboltag2string (int i)
{
	static char buf[3];
	if (i < 26) {
		buf[0] = 'a' + i;
		buf[1] = '\0';
	} else {
		buf[0] = 'a' + i / 26 - 1;
		buf[1] = 'a' + i % 26;
		buf[2] = '\0';
	}
	return buf;
}

bool solution_shown = false;

void show_solution ()
{
	// print the solution
	for (int j=0; j<=searchlevel; j++) {
		fprintf (outfile, "   %s", symboltag2string(j));
		fprintf (outfile, " = [%s]", symbolindex2string(symbol_stack[j]));
	}
	fprintf (outfile, "\n");
	fflush (outfile);
	
	solution_shown = true;
}

void count_solution ()
{
	std::vector<int> symbol (searchlevel + 1);
	std::set< std::vector<int> > conjugates;
	
	// make first element of conjugates (set of rows of symbols)
	// the canonical form of solution
	for (int sym=0; sym<factN; sym++) {
		// conjugate symbols of solution
		for (int j=0; j<=searchlevel; j++) {
			symbol[j] = symbolconjugate (symbol_stack[j], sym);
		}
		// sort conjugates symbols
		std::sort (symbol.begin (), symbol.end());
		// add row of symbols to conjugates (set of rows of symbols)
		conjugates.insert (symbol);
	}
	
	if (!solutions.count (*conjugates.begin ())) {
		// solution found is new
		solutions.insert (*conjugates.begin ());
		int s = conjugates.size ();
		for (int j=0; j<=searchlevel; j++) {
			// solutions up to symmetry and sorting symbols
			nsol_sym[j]++;
			// solutions up to sorting symbols
			nsol_all[j] += s;
		}
	}
	abort_search = (nsol_sym[0] >= (16 << 20));
}

char process_solution_switch = 'S';

void process_solution (bool exact)
{
	for (int j=0; j<=searchlevel; j++) {
		nsol_found[j]++;
		nsol_bound[j] += exact;
	}
	
	if (!exact) return; // solution found is longer than bound
	
	switch (process_solution_switch) {
	  case 's': case 'S':
		show_solution (); break;
	  case 'c': case 'C':
		count_solution (); break;
	}
}

int keep_showing_tree;

void show_tree (bool dots)
{
	char buf[33];
	fprintf (outfile, "#%s", searchlevel ? "" : " (start)");
	for (int i=0; i<searchlevel; i++) {
		int k = symbol_stack[i];
		buf[N] = 0;
		for (int j=N; --j>=0; ) {
			buf[j] = '0' + k % N;
			k /= N;
		}
		fprintf (outfile, " : %lld (%c.%s)", 
				recurcount[i+1] - 1, 'a' + i, buf);
	}
	fprintf (outfile, "%s\n", dots ? " ..." : "");
	fflush (outfile);
}

bool go_search_tree ()
{
	if (searchlevel == splitlevel) {
		if (splitdivisor) {
			splitcounter = (splitcounter + 1) % splitdivisor;
		}
		return (splitcounter == splitremainder);
	} else if (searchlevel == forksplitlevel) {
		if (forksplitdivisor) {
			forksplitcounter = (forksplitcounter + 1) % forksplitdivisor;
		}
		return (forksplitcounter == forksplitremainder);
	} else {
		return true;
	}
}

// the (minimum) length of the longest synchronizing word
int bound = (N-1) * (N-1);

// the maximum number of symbols
int alphabet_size = 0X7FFFFFFF; // no maximum

// search for critical and supercritical synchronizing automata
// with arguments the symbols in the search path, the power
// automaton of these symbols, the doubleton automaton of these
// symbols, and the symmetries which are satisfied by all symbols
void search (const powerauto<N> &cumul, const pairauto<N> &cumul2,
			 const int *symbol, const int *symmetry)
{
	searchlevel++;
	recurcount[searchlevel]++;
	
	if (searchlevel <= splitlevel + 1) {
		show_tree (false);
		keep_showing_tree = 4;
	} else if (searchlevel == forksplitlevel + 1 && keep_showing_tree) {
		if (--keep_showing_tree) {
			show_tree (true);
		} else {
			fprintf (outfile, "# ...\n");
			fflush (outfile);
		}
	}
	
	// use heap memory for arrays
	int *sortedsymbol = new int[powNN];
	int *newsymmetry = new int[factN];
	
	// sort the symbols, to prioritize symbols which bring
	// the automaton of the search path faster to
	// synchronization when added
	sort_by_descending_syncing_pairs (cumul2, symbol, sortedsymbol);
	// count the number of syncing pairs
	// adding a new symbol to the search path must increase
	// the number of syncing pairs
	int current_syncing_pairs = cumul2.syncing_pairs ();
	// except in the case where the number of syncing pairs
	// is maximal, that is, the automaton in synchronizing
	if (current_syncing_pairs == Nover2) current_syncing_pairs--;
	
	// try all symbols as a new symbol one by one
	for (int i=0; sortedsymbol[i]>=0; i++) {
		// compute new doubleton automaton
		pairauto<N> p2 = pairautoplain[sortedsymbol[i]];
		p2 |= cumul2;
		// test if adding the new symbol to the search path
		// increases the number of syncing pairs (except in the
		// case where the automaton is already synchronizing)
		// if not, the remaining symbols will not do that either,
		// because the symbols are ordered accordingly
		int syncing_pairs_of_p2 = p2.syncing_pairs ();
		if (syncing_pairs_of_p2 == current_syncing_pairs) break;
		// the automaton must synchronize if no more symbols are allowed
		if (syncing_pairs_of_p2 < Nover2 && 
			searchlevel >= alphabet_size - 1) break;
		// compute new power automaton
		powerauto<N> p (powerautocoded[sortedsymbol[i]]); 
		p |= cumul;
		// compute synchronization upper bound and test if it is
		// at least "bound"
		int sync_upper_bound_of_p = p.sync_upper_bound (startsubset);
		
		if (sync_upper_bound_of_p >= bound) {
			// add symbol i to search path
			symbol_stack[searchlevel] = sortedsymbol[i];
			if (go_search_tree ()) {
				// test if automaton is synchronizing
				if (syncing_pairs_of_p2 == Nover2) {
					// solution found, because the synchronization
					// upper bound is sharp for synchronizing automata
					process_solution (sync_upper_bound_of_p == bound);
					if (abort_search) break;
				}
				
				// go into recursion, but only if more symbols are allowed
				if (searchlevel < alphabet_size - 1) {
					// go into recursion
					// symmetry reduction: the symmetries which are not
					// satisfied by the new symbol are removed
					strip_symmetries (sortedsymbol[i], symmetry, newsymmetry);
					// in the recursion, only try the symbols which have not
					// been tried here thus far
					search (p, p2, sortedsymbol + i + 1, newsymmetry);
				}
			}
			// symmetry reduction: symmetrically equivalent conjugates
			// of the new symbol are removed
			strip_conjugates_of_first (symmetry, sortedsymbol + i);
			if (abort_search) break;
		}
	}
	
	delete[] newsymmetry;
	delete[] sortedsymbol;
	
	searchlevel--;
	return;
}

void print_nsol (const long long int *nsol, const char *s)
{
	fprintf (outfile, "%s = %lld", s, nsol[0] - nsol[1]);
	if (nsol[0]) {
		for (int i=1; nsol[i]; i++) {
			fprintf (outfile, " + %lld", nsol[i] - nsol[i+1]);
		}
		fprintf (outfile, " = %lld", nsol[0]);
	}
	fprintf (outfile, "\n");
}

void print_recurcount (const char *s)
{
	fprintf (outfile, "%s = %lld", s, recurcount[0]);
	long long sc = recurcount[0];
	for (int i=1; recurcount[i]; i++) {
		fprintf (outfile, " + %lld", recurcount[i]);
		sc += recurcount[i];
	}
	fprintf (outfile, " = %lld\n", sc);
}

void scan_argv1 (char *argv1)
{
	splitdivisor = 0;
	splitremainder = 0;
	forksplitdivisor = 0;
	
	char *percent0 = strchr (argv1, '%');
	char *percent1 = (percent0 != NULL) ? strchr (percent0 + 1, '%') : NULL ;
	
	if (percent0 != NULL) percent0[0] = '\0';
	if (percent1 != NULL) percent1[0] = '\0';
	
	splitremainder = atoi (argv1);
	if (percent0 != NULL) splitdivisor = atol (percent0 + 1);
	if (percent1 != NULL) forksplitdivisor = atol (percent1 + 1);
	
	if (percent0 != NULL) percent0[0] = '%';
	if (percent1 != NULL) percent1[0] = '%';
}

bool finished (const char *outfilename) 
{
	outfile = fopen (outfilename, "r");
	if (outfile == NULL) return false;
	char buf[10240] = "";
	
	while (!feof (outfile)) {
		assert (fgets (buf, 10240, outfile) != NULL || feof (outfile));
		if (!strcmp (buf, "Done.\n")) {
			fclose (outfile);
			return true;
		}
	}
	
	fclose (outfile);
	return false;
}

void start (const char *outfilename) 
{
	outfile = fopen (outfilename, "w");
	assert (outfile != NULL);
}

void finish (const char *outfilename) 
{
	fclose (outfile);
	outfile = fopen (outfilename, "a");
	assert (outfile != NULL);
	fprintf (outfile, "\nDone.\n");
	fclose (outfile);
}

int main (int argc, char *argv[])
{
	clock_t t = clock ();
	printf ("N = %d, preparing\n", N);
	init (); 
	printf ("syncing_pairs_calls = %lld\n", syncing_pairs_calls);
	printf ("sync_upper_bound_calls = %lld + %lld = %lld\n", 
			sync_upper_bound_calls, sync_length_calls,
			sync_upper_bound_calls + sync_length_calls);
	printf ("time = %f\n\n", (clock() - t)/1000000.0);
	fflush (stdout);
	
	splitlevel = 1;
	forksplitlevel = splitlevel + 1;
	assert (argc == 3 || argc == 4);
	scan_argv1 (argv[1]);
	if (!splitdivisor) splitremainder = -1;
	pid_t pid = 0;
	for (forksplitremainder=0; 
			forksplitremainder<forksplitdivisor; 
			forksplitremainder++) {
		pid = fork ();
		if (pid) break;
	}
	if (!forksplitdivisor) forksplitremainder = -1;
	char outfilename[1024];
	snprintf (outfilename, 1024, argv[2], 
			splitremainder, forksplitremainder);
	if (finished (outfilename)) return 0;
	start (outfilename);
	
	if (argc == 4) {
		for (int i=0; argv[3][i]; i++) {
			if (argv[3][i] >= '0' && argv[3][i] <= '9') {
				if (argv[3][i+1] >= '0' && argv[3][i+1] <= '9') {
					bound = 10 * (argv[3][i] - '0');
					i++;
					bound += argv[3][i] - '0';
					break;
				} 
			}
		}
	}
	
	syncing_pairs_calls = 0;
	sync_upper_bound_calls = sync_length_calls = 0;
	t = clock ();
	fprintf (outfile, "N = %d, bound = %d\n", N, bound);
	search (startcumul, startcumul2, startsymbol, startsymmetry);
	print_nsol (nsol_found, "nsol_found");
	print_nsol (nsol_bound, "nsol_bound");
	print_recurcount ("search calls");
	fprintf (outfile, "syncing_pairs_calls = %lld\n", syncing_pairs_calls);
	fprintf (outfile, "sync_upper_bound_calls = %lld + %lld = %lld\n", 
			sync_upper_bound_calls, sync_length_calls,
			sync_upper_bound_calls + sync_length_calls);
	fprintf (outfile, "time = %f\n\n", (clock() - t)/1000000.0);
	fflush (outfile);
	
	finish (outfilename);
	if (pid) waitpid (pid, NULL, 0);
	return 0;
}

#pragma GCC pop_options


